Monodromy of multiloop integrals in $d$ dimensions

We consider the monodromy group of the differential systems for multiloop integrals. We describe a simple heuristic method to obtain the monodromy matrices as functions of space-time dimension $d$. We observe that in a special basis the elements of these matrices are Laurent polynomials in $z=\exp(i\pi d)$ with integer coefficients, i.e., the monodromy group is a subgroup of $GL(n,\mathbb{Z}[z,1/z])$. We derive bilinear relations for monodromies in $d$ and $-d$ dimensions which follow from the twisted Riemann bilinear relations and check that the found monodromy matrices satisfy them.

==> anc/example1_sunrise_2loop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     34118,        957]
NotebookOptionsPosition[     29381,        883]
NotebookOutlinePosition[     29815,        900]
CellTagsIndexPosition[     29772,        897]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Two-loop sunrise", "Title",ExpressionUUID->"a074294e-3293-4c61-907a-8924089001b7"],

Cell[CellGroupData[{

Cell["IBP", "Section",ExpressionUUID->"9e93f1e7-5471-4c56-9287-1bfc79d45a3e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"<<", "LiteRed2`"}], "\n", 
   RowBox[{"<<", "Mint`"}], "\n", 
   RowBox[{"<<", "Fermatica`"}]}], "*)"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"621125d5-c0e0-44d2-baa2-b5d176147339"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Declare", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", "l2", ",", "q"}], "}"}], ",", "Vector", ",", 
      RowBox[{"{", "x", "}"}], ",", "Number"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", "q", "]"}], "=", 
     RowBox[{"1", "/", "x"}]}], ";"}]}], "*)"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"3adf2cc1-3173-4ea5-b216-4238d3d73303"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"graph", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "->", "1"}], ",", "s", ",", "q"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "1", ",", "l1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "1", ",", "l2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "->", 
          RowBox[{"-", "2"}]}], ",", "s", ",", "q"}], "}"}]}], "}"}]}], ";"}],
    "\n", 
   RowBox[{"FeynGraphPlot", "[", 
    RowBox[{"graph", ",", 
     RowBox[{"EdgeStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", 
         RowBox[{"{", "Black", "}"}]}], ",", 
        RowBox[{"0", "->", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Blue"}], "}"}]}], ",", 
        RowBox[{"s", "->", 
         RowBox[{"{", 
          RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "}"}]}]}], "]"}]}], 
  "*)"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"543afbbd-0934-4f33-bd79-eb9fa0d4996b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"NewDsBasis", "[", 
    RowBox[{"sun2", ",", 
     RowBox[{"-", 
      RowBox[{"GraphToDs", "[", 
       RowBox[{"graph", ",", 
        RowBox[{"{", 
         RowBox[{"l1", ",", "l2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "l2"}], "}"}], ",", 
     RowBox[{"Append", "->", "True"}], ",", 
     RowBox[{"SolvejSector", "->", "True"}], ",", 
     RowBox[{"Directory", "->", "\"\<sun2\>\""}]}], "]"}], "\n", 
   RowBox[{
    RowBox[{"DiskSave", "[", "sun2", "]"}], ";"}], "\n", 
   RowBox[{"dsys", "=", 
    RowBox[{"MakeDSystem", "[", 
     RowBox[{
      RowBox[{"MIs", "[", "sun2", "]"}], ",", 
      RowBox[{"{", "x", "}"}]}], "]"}]}]}], "*)"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"de732767-6a94-4296-84b7-ae52c28d9e96"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy group", "Section",ExpressionUUID->"3091f9c8-08bd-438a-a1c1-a85f227a2086"],

Cell[BoxData[
 RowBox[{"<<", "Libra`"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"79fcde17-97ea-4bd4-8328-c3e37324e926"],

Cell[BoxData[
 RowBox[{"dsys", "=", 
  RowBox[{"{", 
   RowBox[{"x", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", "d"}], ")"}], "/", "x"}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"3", "/", "x"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"4", " ", "d"}], "+", 
           RowBox[{"d", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "x"}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", "-", 
             RowBox[{"17", " ", "d"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"d", "^", "2"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "x"}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "x"}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", "d", "+", 
           RowBox[{"20", " ", "x"}], "-", 
           RowBox[{"10", " ", "d", " ", "x"}], "-", 
           RowBox[{"72", " ", 
            RowBox[{"x", "^", "2"}]}], "+", 
           RowBox[{"27", " ", "d", " ", 
            RowBox[{"x", "^", "2"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "x"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"9726eabc-1b43-4057-bc1e-b17888e8d947"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NewDSystem", "[", 
   RowBox[{"M", ",", "dsys"}], "]"}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"b163e5ba-eff3-4216-89e5-6c8e90b33c9b"],

Cell["Poles positions and Poincare ranks:", "Text",ExpressionUUID->"cccf969b-089f-44a8-8ba3-b9af6b5bbdd7"],

Cell[BoxData[{
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "x"}], "]"}], "\n", 
 RowBox[{"FuchsianQ", "[", 
  RowBox[{"M", ",", "x"}], "]"}]}], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"704c462b-d292-42ed-89d8-5decb777df97"],

Cell[CellGroupData[{

Cell["Numeric Frobenius expansion", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 3.959384335323197*^9}, {
  3.959385283472686*^9, 
  3.959385287742914*^9}},ExpressionUUID->"4843d354-6b4c-4273-9bca-\
28781153bf27"],

Cell["\<\
We choose d0 such that z0=exp(2\[Pi]i d0) is transcendental number.\
\>", "Text",
 CellChangeTimes->{{3.959385613824152*^9, 
  3.959385651392037*^9}},ExpressionUUID->"ac5fbd64-089e-42e2-bd3a-\
441160e30e59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d0", "=", 
   RowBox[{"12", "/", "\[Pi]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959385610480381*^9, 3.959385611911931*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"637e28fe-8b7d-485f-a081-25fe23ff4987"],

Cell["Precision:", "Text",ExpressionUUID->"55d6312c-f93e-4496-bf2f-993c4013d3ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "250"}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"20bc45d4-b888-4c05-ac75-9e5f3475b7cb"],

Cell[BoxData[
 RowBox[{"finitePoles", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"PolesPosition", "[", 
     RowBox[{"M", ",", "x"}], "]"}], ",", 
    RowBox[{"{", "\[Infinity]", "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"61025610-c279-47c5-b43b-a1ac07c8dd37"],

Cell["\<\
Prepare data for U and U^-1 Frobenius expansion using Libra's routine \
SeriesSolutionData\
\>", "Text",
 CellChangeTimes->{{3.959384233666642*^9, 
  3.9593842399628572`*^9}},ExpressionUUID->"22c528c4-3d87-49e9-a18d-\
83fef8dae8f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sd", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{"M", "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "finitePoles"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sdit", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Transpose", "@", 
          RowBox[{"M", "[", "x", "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "finitePoles"}], ";"}]}], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"ada3ec5c-498e-448f-8deb-378ea7f5e66b"],

Cell["Calculate convergence radii and optimal matching points:", "Text",ExpressionUUID->"6ad1aef1-9afa-49af-b94a-61864925ec22"],

Cell[BoxData[{
 RowBox[{"convergenceRadii", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"#", "-", "finitePoles"}], "]"}], ",", "0"}], "]"}], "]"}], 
    "&"}], "/@", "finitePoles"}]}], "\n", 
 RowBox[{"matchingPoints", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "+", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "&"}], "@@@", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"finitePoles", ",", "convergenceRadii"}], "}"}], "]"}], ",", 
     "2", ",", "1"}], "]"}]}]}]}], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"7000802d-96fb-4825-916b-2085b5e17760"],

Cell["Calculate connection matrices:", "Text",
 CellChangeTimes->{{3.95938575608342*^9, 
  3.959385773704321*^9}},ExpressionUUID->"206ffc59-8fdf-4ddf-9e7d-\
90bf4b9dd7eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"matchingPoints", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", 
          RowBox[{"finitePoles", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"convergenceRadii", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Nterms", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"-", "p"}], "/", 
        RowBox[{"Log10", "[", "q", "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Evaluating U[\>\"", ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       ",", "\"\<], expansion parameter q=\>\"", ",", "q", 
       ",", "\"\<, number of term Nterm=\>\"", ",", "Nterms"}], "]"}], ";", 
     "\n", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "=", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"ConstructSeriesSolution", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sdit", "[", 
            RowBox[{"finitePoles", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], "/.", 
           RowBox[{"d", "->", 
            RowBox[{"N", "[", 
             RowBox[{"d0", ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "I"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"matchingPoints", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", 
                 RowBox[{"finitePoles", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
            "Nterms"}], "}"}]}], "]"}], "]"}], " ", ".", " ", 
       RowBox[{"ConstructSeriesSolution", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sd", "[", 
           RowBox[{"finitePoles", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"d", "->", 
           RowBox[{"N", "[", 
            RowBox[{"d0", ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"matchingPoints", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"finitePoles", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
           "Nterms"}], "}"}]}], "]"}]}]}]}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"Length", "[", "finitePoles", "]"}], "-", "1"}]}], "}"}]}], 
   "]"}], ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"753dabd7-17ad-4113-adce-38a9713cc26e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric monodromy matrices", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384335323197*^9}},ExpressionUUID->"dd2993f3-96b2-4797-8101-\
bd2003c05987"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "9"}]}], "]"}], " ", ".", " ", 
    RowBox[{"U", "[", 
     RowBox[{
      RowBox[{"1", "/", "9"}], ",", "0"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.95783382024517*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"69e81774-6e3e-474b-b5ba-637400aaaead"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{"2", "\[Pi]", " ", "I", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"M", "[", "x", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
    RowBox[{"d", "->", "d0"}]}]}], ";"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"436607ac-c7f9-4238-93c8-ad57bdb793e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", 
    RowBox[{"1", "/", "9"}], "]"}], "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"U", "[", 
        RowBox[{
         RowBox[{"1", "/", "9"}], ",", "0"}], "]"}], "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MatrixExp", "[", 
         RowBox[{"2", "\[Pi]", " ", "I", " ", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"M", "[", "x", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"1", "/", "9"}], ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"d", "->", "d0"}]}], ")"}], " ", ".", " ", 
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"1", "/", "9"}], ",", "0"}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"7d0bda1e-fec7-49ec-a6cc-86e81b1f3083"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "1", "]"}], "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"U", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MatrixExp", "[", 
         RowBox[{"2", "\[Pi]", " ", "I", " ", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"M", "[", "x", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"d", "->", "d0"}]}], ")"}], " ", ".", " ", 
      RowBox[{"U", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"42219166-d97b-422f-8de3-cbd47e6fec8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "\[Infinity]", "]"}], "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalM]p", "[", "1", "]"}], " ", ".", " ", 
      RowBox[{"\[ScriptCapitalM]p", "[", 
       RowBox[{"1", "/", "9"}], "]"}], " ", ".", " ", 
      RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"f55982c0-1d26-49b2-9cea-91d637508e94"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis choice", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384348451483*^9}},ExpressionUUID->"edd9c570-efdf-4fe3-bde5-\
f0252f744009"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"ESpace", "[", 
      RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
  RowBox[{"v2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalM]p", "[", 
      RowBox[{"1", "/", "9"}], "]"}], ".", "v1"}], "-", "v1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]p", "[", "1", "]"}], ".", "v1"}], "-", 
      "v1"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "z"}]}], ")"}]], "/.", 
    RowBox[{"z", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Pi]", " ", "d0"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "v2", ",", "v3"}], "}"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Det", "[", "T", "]"}], ",", "150"}], "]"}], "]"}], "!=", 
  "0"}]}], "Input",
 CellChangeTimes->{{3.9578339768049097`*^9, 3.957834020419943*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9661af4e-7d5d-4967-aead-81d52203af25"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recognition", "Subsubsection",
 CellChangeTimes->{{3.95938435930783*^9, 
  3.959384364795381*^9}},ExpressionUUID->"368ec47b-dd99-4504-a7fa-\
bc361f8d43aa"],

Cell["\<\
Function to recognize a rational function of z=Exp[I \[Pi] d] by its value at \
d=d0:\
\>", "Text",ExpressionUUID->"8dfce273-483a-4106-85c0-e47b4526a89c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RecognizeRational", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}], ",", 
    RowBox[{"l_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"z", "^", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "k"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "*", 
             RowBox[{"z", "^", 
              RowBox[{"Range", "[", 
               RowBox[{"0", ",", "l"}], "]"}]}]}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{";;", 
           RowBox[{"k", "+", "1"}]}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "k"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "l"}], "-", "1"}], ";;"}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "l"}], "]"}]}]}]], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RecognizeLaurent", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "funcs", "}"}], ",", 
    RowBox[{
     RowBox[{"funcs", "=", 
      RowBox[{"RandomSample", "[", 
       RowBox[{"z", "^", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"-", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"funcs", ",", 
            RowBox[{"{", 
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"Factor", "[", 
       FractionBox[
        RowBox[{"Most", "[", "coefs", "]"}], 
        RowBox[{"Last", "[", "coefs", "]"}]], "]"}], ".", "funcs"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{3.9578337147384243`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"97d3274d-3a60-455a-aa69-29dfc44f1447"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "#", "]"}], "=", 
      RowBox[{"Map", "[", 
       RowBox[{"RecognizeRational", ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Inverse", "[", "T", "]"}], " ", ".", " ", 
          RowBox[{"\[ScriptCapitalM]p", "[", "#", "]"}], " ", ".", " ", "T"}],
          ")"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"PolesPosition", "[", 
    RowBox[{"M", ",", "x"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.957834029373098*^9, 3.957834029508561*^9}, {
  3.959114868747652*^9, 3.9591148823296547`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"5408743e-40aa-4c18-919e-03257c3b12a0"],

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", "\[Infinity]", "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", "1", "]"}], " ", ".", " ", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    RowBox[{"1", "/", "9"}], "]"}], " ", ".", " ", 
   RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959386181220703*^9, 3.9593862041477003`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"17e30561-d2c4-4400-a757-38ddc45fd3d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twisted Riemann bilinear relations:", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384297331435*^9}},ExpressionUUID->"e6580f9b-6eb0-40f6-9346-\
1b557fef3ffe"],

Cell["Relations are formulated for the 2\[Times]2 block.", "Text",
 CellChangeTimes->{{3.959384386475976*^9, 
  3.959384415675531*^9}},ExpressionUUID->"cdc83304-77c9-4a5a-b724-\
d49c5f822bc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "#", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"2", ";;"}], ",", 
        RowBox[{"2", ";;"}]}], "]"}], "]"}], "&"}], "/@", "finitePoles"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9593847402932653`*^9, 3.959384745892933*^9}, 
   3.959390673805173*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"4a9c9876-d482-45dc-a9ed-c0805c6e2a10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959384462599482*^9, 3.95938456304461*^9}, {
   3.9593846477024107`*^9, 3.959384692205195*^9}, 3.9593847365970783`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"77fe7ee1-2e7d-4dc2-981c-53242ced2b95"],

Cell[BoxData[
 RowBox[{"B", "=", 
  RowBox[{
   RowBox[{"B", "/.", " ", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"B", ".", "#"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Inverse", "@", 
                 RowBox[{"Transpose", "@", "#"}]}], "/.", 
                RowBox[{"z", "->", 
                 RowBox[{"1", "/", "z"}]}]}], ")"}], ".", "B"}]}], "&"}], "/@",
            "\[ScriptCapitalM]s"}], "]"}], "==", "0"}], ",", 
        RowBox[{"Variables", "[", "B", "]"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "->", 
    RowBox[{"3", "z"}]}]}]}]], "Input",
 CellChangeTimes->{{3.959384462599482*^9, 3.95938456304461*^9}, {
   3.9593846477024107`*^9, 3.959384672709188*^9}, {3.959384703958084*^9, 
   3.95938470751814*^9}, {3.959384750869639*^9, 3.9593847798218822`*^9}, 
   3.9593906746347933`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"eed87e5f-e845-4545-82f4-faa2d434f974"],

Cell["\<\
Transformation to a basis adjusted to ker(B) at zeros of det(B) gives \
reducible monodromy:\
\>", "Text",
 CellChangeTimes->{{3.9593850967341537`*^9, 3.95938510579039*^9}, {
  3.959385182822527*^9, 3.959385218038604*^9}, {3.95938648247358*^9, 
  3.9593864896018867`*^9}},ExpressionUUID->"310e45d0-c6df-4e6f-b0fa-\
83f17399390a"],

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T1", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Reverse", "@", 
         RowBox[{"PickBasis", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"NullSpace", "[", 
             RowBox[{"B", "/.", "#"}], "]"}], ",", 
            RowBox[{"IdentityMatrix", "[", 
             RowBox[{"Length", "[", "B", "]"}], "]"}]}], "]"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"zero", "=", 
       RowBox[{"z", "/.", "#"}]}], ";", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ArrayPlot", "[", 
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{"Transform", "[", 
              RowBox[{"#", ",", "T1"}], "]"}], "]"}], ",", 
            RowBox[{"ImageSize", "->", "Tiny"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalM]s", "/.", "#"}], ")"}]}], ",", 
        RowBox[{"\"\<z=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"zero", ",", "InputForm"}], "]"}], "<>", "\"\<: \>\""}]}], 
       "]"}]}], ")"}], "&"}], "/@", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"Det", "[", "B", "]"}], "]"}], "==", "0"}], ",", "z"}], 
       "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", "->", "0"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959384960477951*^9, 3.9593849918780403`*^9}, {
   3.95938502906264*^9, 3.959385043806149*^9}, {3.95938514420865*^9, 
   3.959385175398456*^9}, 3.9593907683832617`*^9, 3.959391060206602*^9, {
   3.959391127600721*^9, 3.959391138798923*^9}, 3.9593911800004253`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"5cf1b74e-ea9a-4482-9d4e-7cb91dc83dc8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 1571.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Linux x86 (64-bit) (April 18, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6af035f2-eccc-4752-9d8f-b853812e889b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 88, 0, 144, "Title",ExpressionUUID->"a074294e-3293-4c61-907a-8924089001b7"],
Cell[CellGroupData[{
Cell[689, 26, 77, 0, 99, "Section",ExpressionUUID->"9e93f1e7-5471-4c56-9287-1bfc79d45a3e"],
Cell[769, 28, 245, 6, 105, "Input",ExpressionUUID->"621125d5-c0e0-44d2-baa2-b5d176147339"],
Cell[1017, 36, 525, 15, 105, "Input",ExpressionUUID->"3adf2cc1-3173-4ea5-b216-4238d3d73303"],
Cell[1545, 53, 1255, 39, 74, "Input",ExpressionUUID->"543afbbd-0934-4f33-bd79-eb9fa0d4996b"],
Cell[2803, 94, 817, 22, 105, "Input",ExpressionUUID->"de732767-6a94-4296-84b7-ae52c28d9e96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3657, 121, 89, 0, 99, "Section",ExpressionUUID->"3091f9c8-08bd-438a-a1c1-a85f227a2086"],
Cell[3749, 123, 128, 2, 44, "Input",ExpressionUUID->"79fcde17-97ea-4bd4-8328-c3e37324e926"],
Cell[3880, 127, 2412, 72, 146, "Input",ExpressionUUID->"9726eabc-1b43-4057-bc1e-b17888e8d947"],
Cell[6295, 201, 186, 4, 44, "Input",ExpressionUUID->"b163e5ba-eff3-4216-89e5-6c8e90b33c9b"],
Cell[6484, 207, 106, 0, 50, "Text",ExpressionUUID->"cccf969b-089f-44a8-8ba3-b9af6b5bbdd7"],
Cell[6593, 209, 234, 5, 74, "Input",ExpressionUUID->"704c462b-d292-42ed-89d8-5decb777df97"],
Cell[CellGroupData[{
Cell[6852, 218, 227, 4, 65, "Subsubsection",ExpressionUUID->"4843d354-6b4c-4273-9bca-28781153bf27"],
Cell[7082, 224, 217, 5, 50, "Text",ExpressionUUID->"ac5fbd64-089e-42e2-bd3a-441160e30e59"],
Cell[7302, 231, 242, 5, 44, "Input",ExpressionUUID->"637e28fe-8b7d-485f-a081-25fe23ff4987"],
Cell[7547, 238, 81, 0, 50, "Text",ExpressionUUID->"55d6312c-f93e-4496-bf2f-993c4013d3ae"],
Cell[7631, 240, 148, 3, 44, "Input",ExpressionUUID->"20bc45d4-b888-4c05-ac75-9e5f3475b7cb"],
Cell[7782, 245, 302, 7, 44, "Input",ExpressionUUID->"61025610-c279-47c5-b43b-a1ac07c8dd37"],
Cell[8087, 254, 242, 6, 50, "Text",ExpressionUUID->"22c528c4-3d87-49e9-a18d-83fef8dae8f9"],
Cell[8332, 262, 1089, 35, 80, "Input",ExpressionUUID->"ada3ec5c-498e-448f-8deb-378ea7f5e66b"],
Cell[9424, 299, 127, 0, 50, "Text",ExpressionUUID->"6ad1aef1-9afa-49af-b94a-61864925ec22"],
Cell[9554, 301, 1237, 38, 105, "Input",ExpressionUUID->"7000802d-96fb-4825-916b-2085b5e17760"],
Cell[10794, 341, 171, 3, 50, "Text",ExpressionUUID->"206ffc59-8fdf-4ddf-9e7d-90bf4b9dd7eb"],
Cell[10968, 346, 3700, 100, 377, "Input",ExpressionUUID->"753dabd7-17ad-4113-adce-38a9713cc26e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14705, 451, 177, 3, 65, "Subsubsection",ExpressionUUID->"dd2993f3-96b2-4797-8101-bd2003c05987"],
Cell[14885, 456, 441, 13, 44, "Input",ExpressionUUID->"69e81774-6e3e-474b-b5ba-637400aaaead"],
Cell[15329, 471, 577, 15, 46, "Input",ExpressionUUID->"436607ac-c7f9-4238-93c8-ad57bdb793e8"],
Cell[15909, 488, 1001, 28, 111, "Input",ExpressionUUID->"7d0bda1e-fec7-49ec-a6cc-86e81b1f3083"],
Cell[16913, 518, 879, 23, 77, "Input",ExpressionUUID->"42219166-d97b-422f-8de3-cbd47e6fec8b"],
Cell[17795, 543, 499, 12, 46, "Input",ExpressionUUID->"f55982c0-1d26-49b2-9cea-91d637508e94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18331, 560, 163, 3, 65, "Subsubsection",ExpressionUUID->"edd9c570-efdf-4fe3-bde5-f0252f744009"],
Cell[18497, 565, 1295, 40, 175, "Input",ExpressionUUID->"9661af4e-7d5d-4967-aead-81d52203af25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19829, 610, 161, 3, 65, "Subsubsection",ExpressionUUID->"368ec47b-dd99-4504-a7fa-bc361f8d43aa"],
Cell[19993, 615, 164, 3, 50, "Text",ExpressionUUID->"8dfce273-483a-4106-85c0-e47b4526a89c"],
Cell[20160, 620, 3084, 91, 283, "Input",ExpressionUUID->"97d3274d-3a60-455a-aa69-29dfc44f1447"],
Cell[23247, 713, 788, 19, 46, "Input",ExpressionUUID->"5408743e-40aa-4c18-919e-03257c3b12a0"],
Cell[24038, 734, 484, 9, 46, "Input",ExpressionUUID->"17e30561-d2c4-4400-a757-38ddc45fd3d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24559, 748, 186, 3, 65, "Subsubsection",ExpressionUUID->"e6580f9b-6eb0-40f6-9346-1b557fef3ffe"],
Cell[24748, 753, 192, 3, 50, "Text",ExpressionUUID->"cdc83304-77c9-4a5a-b724-d49c5f822bc6"],
Cell[24943, 758, 499, 14, 44, "Input",ExpressionUUID->"4a9c9876-d482-45dc-a9ed-c0805c6e2a10"],
Cell[25445, 774, 398, 9, 44, "Input",ExpressionUUID->"77fe7ee1-2e7d-4dc2-981c-53242ced2b95"],
Cell[25846, 785, 1220, 32, 74, "Input",ExpressionUUID->"eed87e5f-e845-4545-82f4-faa2d434f974"],
Cell[27069, 819, 339, 7, 50, "Text",ExpressionUUID->"310e45d0-c6df-4e6f-b0fa-83f17399390a"],
Cell[27411, 828, 1930, 50, 145, "Input",ExpressionUUID->"5cf1b74e-ea9a-4482-9d4e-7cb91dc83dc8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/example2_Mistlberger_box.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     54752,       1506]
NotebookOptionsPosition[     48998,       1420]
NotebookOutlinePosition[     49432,       1437]
CellTagsIndexPosition[     49389,       1434]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Three-loop maximally cut box", "Title",ExpressionUUID->"c0c46073-69bb-4b9f-bc6b-4e6cc6dffb3f"],

Cell[CellGroupData[{

Cell["IBP", "Section",ExpressionUUID->"2cdd9c68-9d43-462b-a357-4eb941184126"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"<<", "LiteRed2`"}], "\n", 
   RowBox[{"<<", "Mint`"}], "\n", 
   RowBox[{"<<", "Fermatica`"}]}], "*)"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"89118f13-9f37-4141-891c-51f6837db3f1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Declare", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1", ",", "l2", ",", "l3", ",", "p1", ",", "p2"}], "}"}], ",", 
     "Vector", ",", 
     RowBox[{"{", "s", "}"}], ",", "Number"}], "]"}], "\n", 
   RowBox[{
    RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"pd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"sp", "[", "#", "]"}]}], "+", "1"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetConstraints", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p1", ",", "p2"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"sp", "[", "p1", "]"}], "=", 
        RowBox[{
         RowBox[{"sp", "[", "p2", "]"}], "=", "0"}]}], ";", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"p1", "+", "p2"}], "]"}], "=", "s"}]}]}], "]"}], ";"}]}], 
  "*)"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"0b799135-e6c9-458e-88e0-b8f08f1b07a7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"FindSymmetries", ",", 
      RowBox[{"{", 
       RowBox[{"EMs", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"p1", "->", "p2"}], ",", 
            RowBox[{"p2", "->", "p1"}]}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
    ";"}], "\n", 
   RowBox[{"NewDsBasis", "[", 
    RowBox[{"mstl", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"sp", "[", "l1", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"sp", "[", "l2", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"l1", "+", "p1"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"l2", "+", "p2"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"l1", "+", "l3", "+", "p1"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"l2", "+", "l3", "+", "p2"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"sp", "[", 
         RowBox[{"l1", "+", "l2", "+", "l3"}], "]"}]}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"sp", "[", "l3", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "l2", ",", "l3"}], "}"}], ",", 
     RowBox[{"SectorsPattern", "->", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
       "}"}]}], ",", " ", 
     RowBox[{"Append", "->", "True"}], ",", 
     RowBox[{"Directory", "->", "\"\<mstl\>\""}], ",", 
     RowBox[{"FindSymmetries", "->", "True"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.957394782585973*^9, 3.957394782737749*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b6716db1-d35b-408a-9037-98be552bbf5e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"SolvejSector", "[", 
   RowBox[{"mstl", ",", 
    RowBox[{"UseFermat", "\[Rule]", "True"}], ",", 
    RowBox[{"NMIs", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"jsOrder", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<-ns\>\"", ",", "\"\<-ds\>\""}], "}"}]}], ",", 
    RowBox[{"DiskRecover", "->", "True"}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.783224759216227*^9, 3.7832247830928783`*^9}, {
   3.957394815609479*^9, 3.95739481728202*^9}, {3.957394950403686*^9, 
   3.957394980330986*^9}, {3.957395082628991*^9, 3.957395082755514*^9}, {
   3.957395223756456*^9, 3.957395225699952*^9}, 3.957395703327181*^9, {
   3.957395879913753*^9, 3.957395937663486*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"1954e725-db79-426e-b35c-f64e49cc5082"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DiskSave", "[", "mstl", "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{3.957395594547367*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"fcbcb046-e71a-4e0a-b316-3e22b80ffbd4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Parameters", "[", "mstl", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9573956010367823`*^9, 3.9573956095709743`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0b68ed34-7a21-42aa-abf3-7a7e6b4c93da"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"mis", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{
        "mstl", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",",
          " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"j", "[", 
        RowBox[{
        "mstl", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",",
          " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "2", ",", " ", 
         "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"j", "[", 
        RowBox[{
        "mstl", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",",
          " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"j", "[", 
        RowBox[{
        "mstl", ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",",
          " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "]"}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tomis", "=", 
     RowBox[{"ToMIsRule", "[", "mis", "]"}]}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9573959705850887`*^9, 3.9573960040558033`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c9d19510-3c9a-43f5-aca4-7a9168d2406a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"dsys", "=", 
    RowBox[{"Factor", "@", 
     RowBox[{"MakeDSystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"mis", ",", "tomis"}], "}"}], ",", 
       RowBox[{"{", "s", "}"}]}], "]"}]}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9573956141391373`*^9, 3.957395647107255*^9}, {
  3.957396009240053*^9, 3.957396017694871*^9}, {3.9573960695208387`*^9, 
  3.957396103519121*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"d77dd8fa-b060-4ccf-a5b2-885d9b77009a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Monodromy group", "Section",ExpressionUUID->"e711f380-ab20-41a4-b554-f5b962147d40"],

Cell[BoxData[
 RowBox[{"<<", "Libra`"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"999d3049-e5fe-4591-bc25-8b59c306785d"],

Cell[CellGroupData[{

Cell["Differential system, reducing to normalized Fuchsian form", \
"Subsubsection",
 CellChangeTimes->{{3.959385539767915*^9, 
  3.9593855635037622`*^9}},ExpressionUUID->"c8b98b84-17c7-4df0-8dda-\
3a48c64209c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsys", "=", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "16"}], "+", 
           RowBox[{"3", " ", "d"}]}], 
          RowBox[{"2", " ", "x"}]], ",", 
         FractionBox["1", "x"], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"2", " ", "d"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", 
              RowBox[{"5", " ", "d"}]}], ")"}]}], 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "x"}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{"24", "-", 
           RowBox[{"8", " ", "d"}], "-", 
           RowBox[{"6", " ", "x"}], "+", 
           RowBox[{"d", " ", "x"}]}], 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "x"}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "x"}], ")"}]}], 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "x"}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "x"}], ")"}]}], 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "x"}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "22"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}]}], 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "x"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"2", " ", "d"}]}], ")"}]}], 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "x"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "84"}], "+", 
           RowBox[{"13", " ", "d"}], "-", 
           RowBox[{"12", " ", "x"}], "+", 
           RowBox[{"2", " ", "d", " ", "x"}]}], 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "x"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "d"}], ")"}]}], 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "x"}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"2", " ", "d"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", 
              RowBox[{"5", " ", "d"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "92"}], "+", 
              RowBox[{"15", " ", "d"}], "+", 
              RowBox[{"16", " ", "x"}], "-", 
              RowBox[{"4", " ", "d", " ", "x"}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"2", " ", "d", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "x"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"11", " ", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"2", " ", "d"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "128"}], "+", 
              RowBox[{"20", " ", "d"}], "+", 
              RowBox[{"94", " ", "x"}], "-", 
              RowBox[{"21", " ", "d", " ", "x"}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"8", " ", "d", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "x"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"11", " ", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "180"}], "+", 
             RowBox[{"37", " ", "d"}], "-", 
             RowBox[{"228", " ", "x"}], "+", 
             RowBox[{"51", " ", "d", " ", "x"}], "-", 
             RowBox[{"66", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"14", " ", "d", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"11", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"116", "-", 
            RowBox[{"29", " ", "d"}], "+", 
            RowBox[{"520", " ", "x"}], "-", 
            RowBox[{"41", " ", "d", " ", "x"}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"9", " ", "d", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["x", "3"]}]}], 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "x"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"11", " ", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]]}]}], "}"}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.957396082904456*^9, 3.957396128732416*^9, 
  3.957833665174761*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"6aad10b5-9d18-491b-85e7-60baa87d1b06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NewDSystem", "[", 
   RowBox[{"M", ",", "dsys"}], "]"}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"f8909b6c-5a2d-43e9-8d5a-545122667537"],

Cell["Poles positions and Poincare ranks:", "Text",ExpressionUUID->"26befd25-5bd8-44a1-8b17-15a1b4707ad5"],

Cell[BoxData[{
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "x"}], "]"}], "\n", 
 RowBox[{"FuchsianQ", "[", 
  RowBox[{"M", ",", "x"}], "]"}]}], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"c308135e-56e5-4569-8a3d-65f5c51fcc93"],

Cell["\<\
Issues:
1. The singularity x=-8 is false. 
2. There are resonance eigenvalues  d/2-3 and d/2-4 at x=0.
We eliminate both issues by a single transformation\
\>", "Text",
 CellChangeTimes->{{3.957396313581009*^9, 3.957396362133129*^9}, {
  3.9573963957332067`*^9, 3.957396400796981*^9}, {3.9573964324691677`*^9, 
  3.9573964820927467`*^9}, {3.9574745531262712`*^9, 
  3.9574745610218697`*^9}},ExpressionUUID->"efbf2666-1789-4f64-8d83-\
f69427b4a425"],

Cell[BoxData[
 RowBox[{"T", "=", 
  RowBox[{"VisTransformation", "[", 
   RowBox[{"M", ",", "x", ",", "d", ",", 
    RowBox[{"Animate", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[LongLeftRightArrow]", 
       RowBox[{"{", "1", "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95739641491814*^9, 3.9573964153813*^9}, {
   3.957396486893436*^9, 3.957396502071405*^9}, 3.957402358303286*^9, 
   3.957406611449712*^9, {3.95748253688875*^9, 3.95748256557067*^9}, {
   3.957482606354232*^9, 3.957482626984786*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"38ddc6af-7bed-4838-b571-77174c4f866c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Transform", "[", 
   RowBox[{"M", ",", "T"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.95739651358197*^9, 3.957396523212851*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5e9232d4-f804-4d8c-b197-a8b1abd3811b"],

Cell[BoxData[{
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "x"}], "]"}], "\n", 
 RowBox[{"FuchsianQ", "[", 
  RowBox[{"M", ",", "x"}], "]"}]}], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"653cf1e3-98c3-4b07-9656-1d94ee2b9c74"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric Frobenius expansion", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 3.959384335323197*^9}, {
  3.959385283472686*^9, 
  3.959385287742914*^9}},ExpressionUUID->"dc49649f-6c35-4daa-8c96-\
fc5410065da2"],

Cell["\<\
We choose d0 such that z0=exp(2\[Pi]i d0) is transcendental number.\
\>", "Text",
 CellChangeTimes->{{3.959385613824152*^9, 
  3.959385651392037*^9}},ExpressionUUID->"6b62f7ed-04b4-4803-a204-\
ecc0992983c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d0", "=", 
   RowBox[{"12", "/", "\[Pi]"}]}], ";"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"51a6c0eb-0d70-4b9c-9372-ada5d3925abb"],

Cell["Precision:", "Text",ExpressionUUID->"d0ebb3cd-a97b-4442-9ba6-d4b12e87a428"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "250"}], ";"}]], "Input",
 CellChangeTimes->{{3.9574062769591503`*^9, 3.957406279230626*^9}, {
   3.957406570056015*^9, 3.957406570678631*^9}, 3.9574107753556232`*^9, 
   3.9574749631267977`*^9, {3.957475025902061*^9, 3.9574750261259127`*^9}, {
   3.957475684478894*^9, 3.957475684678905*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"15ff5c71-63f3-4fd4-be21-354dc9cc31b9"],

Cell[BoxData[{
 RowBox[{"finitePoles", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"PolesPosition", "[", 
     RowBox[{"M", ",", "x"}], "]"}], ",", 
    RowBox[{"{", "\[Infinity]", "}"}]}], "]"}]}], "\n", 
 RowBox[{"N", "@", "finitePoles"}]}], "Input",
 CellChangeTimes->{{3.95739661271716*^9, 3.9573966308450527`*^9}, {
   3.957396798260206*^9, 3.957396812388927*^9}, {3.9573969578138123`*^9, 
   3.957396961516684*^9}, 3.9574747773519382`*^9, {3.957474879438346*^9, 
   3.957474879926421*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f140f070-524f-494f-a01c-0904911446c6"],

Cell["\<\
Numerically, the finite singularities are positioned at relative distances \
which differ by two orders of magnitude:\
\>", "Text",
 CellChangeTimes->{{3.957474837605998*^9, 3.957474922677828*^9}, {
  3.959385694914625*^9, 
  3.959385698000141*^9}},ExpressionUUID->"e1a6f0cc-1347-4efd-a8fd-\
beaae1b54de7"],

Cell[BoxData[
 RowBox[{"N", "@", "finitePoles"}]], "Input",
 CellChangeTimes->{{3.9573967864525146`*^9, 3.957396786884288*^9}, 
   3.959385706968557*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"35c19cbb-4f29-4ac4-b1ea-eb8eccab672c"],

Cell["\<\
Therefore, we introduce intermediate expansion points to improve  the \
convergence rate.\
\>", "Text",
 CellChangeTimes->{{3.957474837605998*^9, 3.957474922677828*^9}, {
  3.959385695776204*^9, 
  3.959385696208008*^9}},ExpressionUUID->"661f0c4d-b49b-444d-8d89-\
87c184180454"],

Cell[BoxData[{
 RowBox[{"expansionPoints", "=", 
  RowBox[{"SortBy", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"finitePoles", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "13"]}], ",", 
        RowBox[{"-", 
         FractionBox["1", "5"]}], ",", 
        RowBox[{"-", 
         FractionBox["5", "9"]}], ",", 
        RowBox[{"-", 
         FractionBox["29", "19"]}], ",", 
        RowBox[{"-", 
         FractionBox["37", "9"]}]}], "}"}]}], "]"}], ",", "N"}], "]"}]}], "\n", 
 RowBox[{"N", "@", "expansionPoints"}]}], "Input",
 CellChangeTimes->{
  3.957474784422329*^9, {3.957474898503107*^9, 3.957474901806902*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4898311f-df41-407c-9acd-81f765c55ef7"],

Cell["\<\
Prepare data for U and U^-1 using Libra's routine SeriesSolutionData\
\>", "Text",ExpressionUUID->"a5cb090a-8e1f-40c6-a3c5-65435162b119"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sd", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{"M", "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "expansionPoints"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sdit", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Transpose", "@", 
          RowBox[{"M", "[", "x", "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "expansionPoints"}], ";"}]}], "Input",
 CellChangeTimes->{{3.957396968725013*^9, 3.957396969828911*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"44a631ff-7300-4baa-bb6e-baee61b261dc"],

Cell["Calculate convergence radii and optimal matching points:", "Text",ExpressionUUID->"7a73b47b-b095-4922-952f-0311b09fffef"],

Cell[BoxData[{
 RowBox[{"convergenceRadii", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"#", "-", "finitePoles"}], "]"}], "]"}], ",", "0"}], "]"}], 
     "]"}], "&"}], "/@", "expansionPoints"}]}], "\n", 
 RowBox[{"matchingPoints", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "]"}], "&"}], "@@@", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"expansionPoints", ",", "convergenceRadii"}], "}"}], "]"}], ",",
      "2", ",", "1"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9573969946223392`*^9, 3.957397018636442*^9}, {
  3.9573970907746763`*^9, 3.957397132284693*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0e183f09-7ab7-4ee2-88f9-8555142c465c"],

Cell["Calculate connection matrices:", "Text",
 CellChangeTimes->{{3.95938575608342*^9, 
  3.959385773704321*^9}},ExpressionUUID->"ea89ef01-31cd-402f-a56d-\
103024aa3b86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"matchingPoints", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"expansionPoints", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"convergenceRadii", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], ";", "\n", 
     RowBox[{"Nterms", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"-", "1.2"}], "*", 
        RowBox[{"p", "/", 
         RowBox[{"Log10", "[", "q", "]"}]}]}], "]"}]}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Evaluating U[\>\"", ",", 
       RowBox[{"expansionPoints", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
       RowBox[{"expansionPoints", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       ",", "\"\<], expansion parameter q=\>\"", ",", "q", 
       ",", "\"\<, number of term Nterm=\>\"", ",", "Nterms"}], "]"}], ";", 
     "\n", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"expansionPoints", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
        RowBox[{"expansionPoints", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "=", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"ConstructSeriesSolution", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sdit", "[", 
            RowBox[{"expansionPoints", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], "/.", 
           RowBox[{"d", "->", 
            RowBox[{"N", "[", 
             RowBox[{"d0", ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "I"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"matchingPoints", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", 
                 RowBox[{"expansionPoints", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
            "Nterms"}], "}"}]}], "]"}], "]"}], "\n", ".", 
       RowBox[{"ConstructSeriesSolution", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sd", "[", 
           RowBox[{"expansionPoints", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"d", "->", 
           RowBox[{"N", "[", 
            RowBox[{"d0", ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"matchingPoints", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"expansionPoints", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
           "Nterms"}], "}"}]}], "]"}]}]}]}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"Length", "[", "expansionPoints", "]"}], "-", "1"}]}], "}"}]}],
    "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.957397166743527*^9, 3.957397188182664*^9}, {
   3.957397228093088*^9, 3.9573972517012587`*^9}, {3.9573973601694317`*^9, 
   3.957397370359316*^9}, {3.9573975317390213`*^9, 3.957397551952361*^9}, {
   3.9574107608852167`*^9, 3.9574107620278873`*^9}, 3.957474971712153*^9, {
   3.959287351801038*^9, 3.9592873518800383`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7d7c7eb5-9102-4b45-8add-887a27848991"],

Cell[TextData[{
 "Gather ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["U", "TI"], 
    StyleBox["(", "TI"], 
    RowBox[{
     UnderscriptBox[
      SubscriptBox[
       StyleBox["a", "TI"], "_"], "_"], ",", 
     UnderscriptBox["0", "_"]}], 
    StyleBox[")", "TI"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "25a50bb8-a0dc-4f01-9032-9b15a3b36198"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9593858055703287`*^9, 
  3.959385869023114*^9}},ExpressionUUID->"42213449-de8d-4183-be51-\
e9c37c2c45d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "-", 
        RowBox[{"5", " ", 
         SqrtBox["5"]}]}], ")"}]}], "\[InvisibleSpace]", ",", "0"}], 
    "\[InvisibleSpace]", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", "13"]}]}], "]"}], ".", 
     RowBox[{"U", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "13"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "5"]}]}], "]"}], ".", 
     RowBox[{"U", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "5"]}], ",", 
       RowBox[{"-", 
        FractionBox["5", "9"]}]}], "]"}], ".", 
     RowBox[{"U", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "9"]}], ",", 
       RowBox[{"-", 
        FractionBox["29", "19"]}]}], "]"}], ".", 
     RowBox[{"U", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["29", "19"]}], ",", 
       RowBox[{"-", 
        FractionBox["37", "9"]}]}], "]"}], ".", 
     RowBox[{"U", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["37", "9"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "-", 
          RowBox[{"5", " ", 
           SqrtBox["5"]}]}], ")"}]}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.957397694287993*^9, 3.957397708319873*^9}, {
  3.9573977442087727`*^9, 3.957397783721116*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"fb056b36-89f8-4548-80ac-bd69adfe8ee4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric monodromy", "Subsubsection",
 CellChangeTimes->{{3.959386982744525*^9, 
  3.959386997120653*^9}},ExpressionUUID->"77e3bb75-954a-4866-9fa1-\
c80aae5f74f6"],

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalM]", "'"}], 
     RowBox[{"(", "a", ")"}]}], ":"}], "TI"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"038e0b94-c18d-4490-bc96-b6b900202dcf"]], \
"Text",
 CellChangeTimes->{{3.9593859012309027`*^9, 
  3.959385919233548*^9}},ExpressionUUID->"84fd1567-5924-41d5-8475-\
04105b3b485b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{"2", "\[Pi]", " ", "I", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"M", "[", "x", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
    RowBox[{"d", "->", "d0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "-", 
       RowBox[{"5", " ", 
        SqrtBox["5"]}]}], ")"}]}], "]"}], "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"U", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "-", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}], ",", "0"}], "]"}], "]"}], " ", ".", 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Simplify", "@", 
         RowBox[{"MatrixExp", "[", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"M", "[", "x", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "-", 
                  RowBox[{"5", " ", 
                   SqrtBox["5"]}]}], ")"}]}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], "/.", 
        RowBox[{"d", "->", "d0"}]}], ")"}], " ", ".", " ", 
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "-", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}], ",", "0"}], "]"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"5", " ", 
        SqrtBox["5"]}]}], ")"}]}], "]"}], "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"U", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"]}]}], ")"}]}], ",", "0"}], "]"}], "]"}], " ", ".", 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Simplify", "@", 
         RowBox[{"MatrixExp", "[", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"M", "[", "x", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox["5"]}]}], ")"}]}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], "/.", 
        RowBox[{"d", "->", "d0"}]}], ")"}], " ", ".", " ", 
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}], ",", "0"}], "]"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "\[Infinity]", "]"}], "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalM]p", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}], "]"}], ".", 
       RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}], ".", 
       RowBox[{"\[ScriptCapitalM]p", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "-", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}], "]"}]}], "]"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.95739781152115*^9, 3.957397814113122*^9}, 
   3.959385881506131*^9, 3.959385933956752*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"454c40f6-fbf0-4044-b5b8-80387f2d4e15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]p", "[", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]}], ")"}]}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9592874797437763`*^9, 3.959287480367697*^9}, {
  3.959385943734744*^9, 3.959385947582534*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"13aa6273-77cd-4028-bbcf-6a32a88eb7d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis choice", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384348451483*^9}},ExpressionUUID->"3d0dc88c-f4ce-488b-9c19-\
2029ec2e15de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"ESpace", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}], ",", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"I", " ", "\[Pi]", " ", "d0"}]]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalM]p", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}], "]"}], ".", "v1"}], "-", "v1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]p", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "-", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}]}], ")"}]}], "]"}], ".", "v1"}], "-", "v1"}], 
     RowBox[{"1", "+", 
      SuperscriptBox["z", "2"]}]], "/.", 
    RowBox[{"z", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Pi]", " ", "d0"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v4", "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"v2", "-", "v3"}], ")"}]}]}], ";", 
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], "]"}], "/.", 
    RowBox[{"z", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Pi]", " ", "d0"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Det", "[", "T", "]"}], ",", "150"}], "]"}], "]"}], "!=", 
  "0"}]}], "Input",
 CellChangeTimes->{{3.9574760662957087`*^9, 3.957476066375268*^9}, {
   3.957476131921834*^9, 3.9574761567296343`*^9}, {3.9574766840650387`*^9, 
   3.9574767142158117`*^9}, {3.957476793776514*^9, 3.957476802785364*^9}, 
   3.957477314888771*^9, {3.957477352240164*^9, 3.9574773549761*^9}, {
   3.957477502736961*^9, 3.957477502863998*^9}, {3.957477735848855*^9, 
   3.9574777436480103`*^9}, {3.957477783673087*^9, 3.9574777894161463`*^9}, {
   3.957490315182876*^9, 3.957490350445464*^9}, {3.957491523553821*^9, 
   3.957491581750889*^9}, {3.957493045585051*^9, 3.9574930607848787`*^9}, {
   3.9574930973775167`*^9, 3.957493111224246*^9}, 3.957493150488988*^9, {
   3.957493219641797*^9, 3.957493246066201*^9}, {3.959133416060768*^9, 
   3.95913341639709*^9}, {3.959386012577916*^9, 3.959386016621982*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"721c5d93-833c-44ae-868b-327d02002b10"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recognition", "Subsubsection",
 CellChangeTimes->{{3.95938435930783*^9, 
  3.959384364795381*^9}},ExpressionUUID->"072f7700-63d0-43fc-a728-\
dfb13a1a1d0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RecognizeRational", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}], ",", 
    RowBox[{"l_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"z", "^", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "k"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "*", 
             RowBox[{"z", "^", 
              RowBox[{"Range", "[", 
               RowBox[{"0", ",", "l"}], "]"}]}]}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{";;", 
           RowBox[{"k", "+", "1"}]}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "k"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "l"}], "-", "1"}], ";;"}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "l"}], "]"}]}]}]], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RecognizeLaurent", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "funcs", "}"}], ",", 
    RowBox[{
     RowBox[{"funcs", "=", 
      RowBox[{"RandomSample", "[", 
       RowBox[{"z", "^", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"-", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"funcs", ",", 
            RowBox[{"{", 
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"Factor", "[", 
       FractionBox[
        RowBox[{"Most", "[", "coefs", "]"}], 
        RowBox[{"Last", "[", "coefs", "]"}]], "]"}], ".", "funcs"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.957406539239664*^9, 3.957406539366879*^9}, {
   3.9574073726465073`*^9, 3.9574073898146772`*^9}, {3.9574074214312468`*^9, 
   3.957407467526968*^9}, {3.9574075002471437`*^9, 3.9574075074147263`*^9}, 
   3.957408073556089*^9, {3.957474441534766*^9, 3.957474468182858*^9}, 
   3.957474652401434*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"30c663e3-7964-4728-9a17-ec7f185d9b54"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PrintTemporary", "[", "#", "]"}], ";", "#"}], ")"}], "&"}], "@", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalM]", "[", "#", "]"}], "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RecognizeRational", "[", 
           RowBox[{"#", ",", "20", ",", "15"}], "]"}], "&"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Inverse", "[", "T", "]"}], ".", 
           RowBox[{"\[ScriptCapitalM]p", "[", "#", "]"}], ".", "T"}], ")"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], "&"}], "/@", 
   RowBox[{"PolesPosition", "[", 
    RowBox[{
     RowBox[{"M", "[", "x", "]"}], ",", "x"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{3.959287166279203*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"14b06b26-5615-4280-8049-d4b7cd4a03ed"],

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", "\[Infinity]", "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"5", " ", 
        SqrtBox["5"]}]}], ")"}]}], "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "-", 
       RowBox[{"5", " ", 
        SqrtBox["5"]}]}], ")"}]}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"d3678356-47b1-446c-9eb1-18f43e7c1d09"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twisted Riemann bilinear relations:", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384297331435*^9}},ExpressionUUID->"1852763b-d005-4db8-8022-\
b486fced10ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]s", "=", 
   RowBox[{"\[ScriptCapitalM]", "/@", "finitePoles"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959386246787211*^9, 3.95938625435565*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"b3fc2d67-9bf9-4f80-96aa-42688ae87c38"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"B", "/.", " ", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"B", ".", "#"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Inverse", "@", 
                  RowBox[{"Transpose", "@", "#"}]}], "/.", 
                 RowBox[{"z", "->", 
                  RowBox[{"1", "/", "z"}]}]}], ")"}], ".", "B"}]}], "&"}], "/@",
             "\[ScriptCapitalM]s"}], "]"}], "==", "0"}], ",", 
         RowBox[{"Variables", "[", "B", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"_a", "->", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z", "+", 
        SuperscriptBox["z", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"]}]}], ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "B", "]"}]}], "Input",
 CellChangeTimes->{{3.959384462599482*^9, 3.95938456304461*^9}, {
   3.9593846477024107`*^9, 3.959384692205195*^9}, 3.9593847365970783`*^9, {
   3.9593860709249563`*^9, 3.9593860711007967`*^9}, {3.95938612088669*^9, 
   3.959386130900629*^9}, 3.95938626253327*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"2bcd8469-3eac-43e9-9a75-ddb2e4404a92"],

Cell["\<\
Transformation to a basis adjusted to ker(B) at zeros of det(B) gives \
reducible monodromy:\
\>", "Text",
 CellChangeTimes->{{3.9593850967341537`*^9, 3.95938510579039*^9}, {
  3.959385182822527*^9, 3.959385218038604*^9}, {3.95938648247358*^9, 
  3.9593864896018867`*^9}},ExpressionUUID->"3b7c133f-47ec-4c04-abe8-\
33ecb1e29a6b"],

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T1", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Reverse", "@", 
         RowBox[{"PickBasis", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"NullSpace", "[", 
             RowBox[{"B", "/.", "#"}], "]"}], ",", 
            RowBox[{"IdentityMatrix", "[", 
             RowBox[{"Length", "[", "B", "]"}], "]"}]}], "]"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"zero", "=", 
       RowBox[{"z", "/.", "#"}]}], ";", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ArrayPlot", "[", 
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{"Transform", "[", 
              RowBox[{"#", ",", "T1"}], "]"}], "]"}], ",", 
            RowBox[{"ImageSize", "->", "Tiny"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalM]s", "/.", "#"}], ")"}]}], ",", 
        RowBox[{"\"\<z=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"zero", ",", "InputForm"}], "]"}], "<>", "\"\<: \>\""}]}], 
       "]"}]}], ")"}], "&"}], "/@", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"Det", "[", "B", "]"}], "]"}], "==", "0"}], ",", "z"}], 
       "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", "->", "0"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959384960477951*^9, 3.9593849918780403`*^9}, {
   3.95938502906264*^9, 3.959385043806149*^9}, {3.95938514420865*^9, 
   3.959385175398456*^9}, {3.95938623493981*^9, 3.959386251483519*^9}, {
   3.959386288763567*^9, 3.959386295701071*^9}, {3.9593864162747087`*^9, 
   3.959386419790146*^9}, 3.959386462036558*^9, {3.959386510138885*^9, 
   3.95938654690576*^9}, 3.959392118935728*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"9d559a42-e871-4b17-966f-0234326ac77b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 1571.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1.6 Inherited,
FrontEndVersion->"14.3 for Linux x86 (64-bit) (April 18, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4354c6da-0a19-4491-bce3-a077568c7a23"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 100, 0, 154, "Title",ExpressionUUID->"c0c46073-69bb-4b9f-bc6b-4e6cc6dffb3f"],
Cell[CellGroupData[{
Cell[701, 26, 77, 0, 106, "Section",ExpressionUUID->"2cdd9c68-9d43-462b-a357-4eb941184126"],
Cell[781, 28, 245, 6, 113, "Input",ExpressionUUID->"89118f13-9f37-4141-891c-51f6837db3f1"],
Cell[1029, 36, 990, 31, 179, "Input",ExpressionUUID->"0b799135-e6c9-458e-88e0-b8f08f1b07a7"],
Cell[2022, 69, 1928, 53, 155, "Input",ExpressionUUID->"b6716db1-d35b-408a-9037-98be552bbf5e"],
Cell[3953, 124, 788, 15, 47, "Input",ExpressionUUID->"1954e725-db79-426e-b35c-f64e49cc5082"],
Cell[4744, 141, 228, 5, 47, "Input",ExpressionUUID->"fcbcb046-e71a-4e0a-b316-3e22b80ffbd4"],
Cell[4975, 148, 239, 4, 47, "Input",ExpressionUUID->"0b68ed34-7a21-42aa-abf3-7a7e6b4c93da"],
Cell[5217, 154, 1548, 35, 120, "Input",ExpressionUUID->"c9d19510-3c9a-43f5-aca4-7a9168d2406a"],
Cell[6768, 191, 531, 13, 47, "Input",ExpressionUUID->"d77dd8fa-b060-4ccf-a5b2-885d9b77009a"]
}, Closed]],
Cell[CellGroupData[{
Cell[7336, 209, 89, 0, 81, "Section",ExpressionUUID->"e711f380-ab20-41a4-b554-f5b962147d40"],
Cell[7428, 211, 128, 2, 47, "Input",ExpressionUUID->"999d3049-e5fe-4591-bc25-8b59c306785d"],
Cell[CellGroupData[{
Cell[7581, 217, 212, 4, 70, "Subsubsection",ExpressionUUID->"c8b98b84-17c7-4df0-8dda-3a48c64209c8"],
Cell[7796, 223, 7492, 213, 480, "Input",ExpressionUUID->"6aad10b5-9d18-491b-85e7-60baa87d1b06"],
Cell[15291, 438, 187, 4, 47, "Input",ExpressionUUID->"f8909b6c-5a2d-43e9-8d5a-545122667537"],
Cell[15481, 444, 106, 0, 54, "Text",ExpressionUUID->"26befd25-5bd8-44a1-8b17-15a1b4707ad5"],
Cell[15590, 446, 235, 5, 80, "Input",ExpressionUUID->"c308135e-56e5-4569-8a3d-65f5c51fcc93"],
Cell[15828, 453, 458, 10, 159, "Text",ExpressionUUID->"efbf2666-1789-4f64-8d83-f69427b4a425"],
Cell[16289, 465, 637, 13, 47, "Input",ExpressionUUID->"38ddc6af-7bed-4838-b571-77174c4f866c"],
Cell[16929, 480, 248, 5, 47, "Input",ExpressionUUID->"5e9232d4-f804-4d8c-b197-a8b1abd3811b"],
Cell[17180, 487, 235, 5, 80, "Input",ExpressionUUID->"653cf1e3-98c3-4b07-9656-1d94ee2b9c74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17452, 497, 227, 4, 70, "Subsubsection",ExpressionUUID->"dc49649f-6c35-4daa-8c96-fc5410065da2"],
Cell[17682, 503, 217, 5, 54, "Text",ExpressionUUID->"6b62f7ed-04b4-4803-a204-ecc0992983c5"],
Cell[17902, 510, 176, 4, 47, "Input",ExpressionUUID->"51a6c0eb-0d70-4b9c-9372-ada5d3925abb"],
Cell[18081, 516, 81, 0, 54, "Text",ExpressionUUID->"d0ebb3cd-a97b-4442-9ba6-d4b12e87a428"],
Cell[18165, 518, 416, 7, 47, "Input",ExpressionUUID->"15ff5c71-63f3-4fd4-be21-354dc9cc31b9"],
Cell[18584, 527, 590, 12, 80, "Input",ExpressionUUID->"f140f070-524f-494f-a01c-0904911446c6"],
Cell[19177, 541, 316, 7, 54, "Text",ExpressionUUID->"e1a6f0cc-1347-4efd-a8fd-beaae1b54de7"],
Cell[19496, 550, 232, 4, 47, "Input",ExpressionUUID->"35c19cbb-4f29-4ac4-b1ea-eb8eccab672c"],
Cell[19731, 556, 288, 7, 54, "Text",ExpressionUUID->"661f0c4d-b49b-444d-8d89-87c184180454"],
Cell[20022, 565, 757, 21, 104, "Input",ExpressionUUID->"4898311f-df41-407c-9acd-81f765c55ef7"],
Cell[20782, 588, 147, 2, 54, "Text",ExpressionUUID->"a5cb090a-8e1f-40c6-a3c5-65435162b119"],
Cell[20932, 592, 1163, 36, 86, "Input",ExpressionUUID->"44a631ff-7300-4baa-bb6e-baee61b261dc"],
Cell[22098, 630, 127, 0, 54, "Text",ExpressionUUID->"7a73b47b-b095-4922-952f-0311b09fffef"],
Cell[22228, 632, 1463, 42, 113, "Input",ExpressionUUID->"0e183f09-7ab7-4ee2-88f9-8555142c465c"],
Cell[23694, 676, 171, 3, 54, "Text",ExpressionUUID->"ea89ef01-31cd-402f-a56d-103024aa3b86"],
Cell[23868, 681, 4163, 107, 406, "Input",ExpressionUUID->"7d7c7eb5-9102-4b45-8add-887a27848991"],
Cell[28034, 790, 532, 19, 58, "Text",ExpressionUUID->"42213449-de8d-4183-be51-e9c37c2c45d9"],
Cell[28569, 811, 1713, 56, 128, "Input",ExpressionUUID->"fb056b36-89f8-4548-80ac-bd69adfe8ee4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30319, 872, 168, 3, 70, "Subsubsection",ExpressionUUID->"77e3bb75-954a-4866-9fa1-c80aae5f74f6"],
Cell[30490, 877, 409, 12, 51, "Text",ExpressionUUID->"84fd1567-5924-41d5-8475-04105b3b485b"],
Cell[30902, 891, 4822, 148, 648, "Input",ExpressionUUID->"454c40f6-fbf0-4044-b5b8-80387f2d4e15"],
Cell[35727, 1041, 456, 12, 68, "Input",ExpressionUUID->"13aa6273-77cd-4028-bbcf-6a32a88eb7d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36220, 1058, 163, 3, 70, "Subsubsection",ExpressionUUID->"3d0dc88c-f4ce-488b-9c19-2029ec2e15de"],
Cell[36386, 1063, 2806, 74, 271, "Input",ExpressionUUID->"721c5d93-833c-44ae-868b-327d02002b10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39229, 1142, 161, 3, 70, "Subsubsection",ExpressionUUID->"072f7700-63d0-43fc-a728-dfb13a1a1d0e"],
Cell[39393, 1147, 3360, 95, 342, "Input",ExpressionUUID->"30c663e3-7964-4728-9a17-ec7f185d9b54"],
Cell[42756, 1244, 977, 26, 113, "Input",ExpressionUUID->"14b06b26-5615-4280-8049-d4b7cd4a03ed"],
Cell[43736, 1272, 715, 21, 68, "Input",ExpressionUUID->"d3678356-47b1-446c-9eb1-18f43e7c1d09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44488, 1298, 186, 3, 70, "Subsubsection",ExpressionUUID->"1852763b-d005-4db8-8022-b486fced10ad"],
Cell[44677, 1303, 279, 5, 47, "Input",ExpressionUUID->"b3fc2d67-9bf9-4f80-96aa-42688ae87c38"],
Cell[44959, 1310, 1604, 42, 186, "Input",ExpressionUUID->"2bcd8469-3eac-43e9-9a75-ddb2e4404a92"],
Cell[46566, 1354, 339, 7, 54, "Text",ExpressionUUID->"3b7c133f-47ec-4c04-abe8-33ecb1e29a6b"],
Cell[46908, 1363, 2050, 52, 193, "Input",ExpressionUUID->"9d559a42-e871-4b17-966f-0234326ac77b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/example3_offshell_vertex_3loops.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62946,       1574]
NotebookOptionsPosition[     55910,       1473]
NotebookOutlinePosition[     56344,       1490]
CellTagsIndexPosition[     56301,       1487]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Three-loop off-shell Vertex", "Title",
 CellChangeTimes->{{3.7782147800743017`*^9, 3.7782147886662207`*^9}, {
  3.8659143731934443`*^9, 3.865914376617388*^9}, {3.866244540461062*^9, 
  3.866244544764633*^9}, {3.9467222051929626`*^9, 3.946722213977689*^9}, {
  3.953011777308632*^9, 3.9530117781227827`*^9}, {3.953176614276318*^9, 
  3.953176620490686*^9}, {3.95560290898354*^9, 3.955602913949257*^9}, {
  3.959392180698011*^9, 
  3.9593921841696787`*^9}},ExpressionUUID->"35e513d2-29fb-4426-8470-\
b51528a5b3b1"],

Cell[CellGroupData[{

Cell["IBP", "Section",
 CellChangeTimes->{{3.946678641194762*^9, 
  3.9466786431464357`*^9}},ExpressionUUID->"faa16818-d3db-4e28-92e8-\
de1236f762fb"],

Cell[BoxData[
 RowBox[{"(*", "Quit", "*)"}]], "Input",
 CellChangeTimes->{{3.958515192537444*^9, 3.958515193160643*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3bd16c7e-296d-4420-bfdc-cbdeb36f6748"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"<<", "LiteRed2`"}], "\n", 
   RowBox[{"<<", "Mint`"}], "\n", 
   RowBox[{"<<", "Fermatica`"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9575734953844023`*^9, 3.957573495840591*^9}, {
  3.9579174394721413`*^9, 3.9579174429061613`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b8dbf8f6-dd3b-4c84-9055-25dfe4f950bc"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"SetOptions", "[", 
    RowBox[{"SolvejSector", ",", 
     RowBox[{"NMIs", "->", "Automatic"}], ",", 
     RowBox[{"UseFermat", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"SetOptions", "[", 
    RowBox[{"CountMIs", ",", 
     RowBox[{"Rule", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s1", "->", "2"}], ",", 
        RowBox[{"s2", "->", "7"}]}], "}"}]}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.957927075394705*^9, 3.95792708697792*^9}, {
  3.957927119018117*^9, 3.9579271403304443`*^9}, {3.957927298761383*^9, 
  3.95792730329847*^9}, {3.9585151752165537`*^9, 3.958515185992619*^9}, {
  3.958537118866839*^9, 3.958537119018553*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0d52a16a-9bfe-4d6f-b184-b8f5dd5644f9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Declare", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", "l2", ",", "l3", ",", "p1", ",", "p2"}], "}"}], ",",
       "Vector", ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", "s2", ",", "s3"}], "}"}], ",", "Number"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"SetConstraints", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"sp", "[", "p1", "]"}], "=", "s1"}], ";", 
      RowBox[{
       RowBox[{"sp", "[", "p2", "]"}], "=", "s2"}], ";", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"p1", "+", "p2"}], "]"}], "=", "1"}]}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9466786475793*^9, 3.946678665058778*^9}, {
   3.946678716442502*^9, 3.946678763734923*^9}, {3.946678853611508*^9, 
   3.946678894907215*^9}, {3.946679491775728*^9, 3.946679514494996*^9}, {
   3.94667970494457*^9, 3.946679706687722*^9}, {3.953007757593034*^9, 
   3.953007807944849*^9}, {3.953008005609274*^9, 3.95300800577731*^9}, {
   3.953008177954237*^9, 3.953008234009412*^9}, 3.9530102929387207`*^9, {
   3.953011788467464*^9, 3.953011844859178*^9}, {3.953011925523526*^9, 
   3.953011932715777*^9}, {3.953090715912619*^9, 3.953090738440338*^9}, {
   3.9556029329738693`*^9, 3.9556030450614557`*^9}, 3.955603099214829*^9, {
   3.9579265134575253`*^9, 3.957926514312114*^9}, {3.9584476982157097`*^9, 
   3.958447699551342*^9}, {3.958515217128915*^9, 3.958515225744266*^9}, 
   3.958537126340055*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"60d4d0a3-66b6-4653-bb09-7bd369490513"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"graph", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "->", "1"}], ",", "s1", ",", "p1"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "->", "2"}], ",", "s2", ",", "p2"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "4"}], ",", "0", ",", "l1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "->", "5"}], ",", "0", ",", "l2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "6"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "->", "7"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "->", "6"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "->", "7"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", "->", "5"}], ",", "0", ",", "l3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "->", "6"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", "->", "7"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "->", 
         RowBox[{"-", "3"}]}], ",", "1", ",", 
        RowBox[{"p1", "+", "p2"}]}], "}"}]}], "}"}]}], ";"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.953008165490357*^9, 3.9530081704005527`*^9}, {
   3.9530082522412157`*^9, 3.9530083589293213`*^9}, {3.953008413041535*^9, 
   3.9530084271774693`*^9}, {3.953011907267707*^9, 3.953012096531417*^9}, {
   3.9530872061434727`*^9, 3.953087209759354*^9}, {3.9530907607688913`*^9, 
   3.953090782776044*^9}, {3.9530908385765333`*^9, 3.953090874624528*^9}, 
   3.953090917160983*^9, {3.9556030726458282`*^9, 3.955603198541664*^9}, {
   3.9579266341533937`*^9, 3.957926725145111*^9}, {3.957926805921665*^9, 
   3.957926846825521*^9}, 3.9579269233385077`*^9, {3.958180653332246*^9, 
   3.95818066866028*^9}, {3.9581810178849363`*^9, 3.95818102032473*^9}, {
   3.95818514612289*^9, 3.958185188794343*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0d4f7489-0aef-4337-bbf3-23344c7bc806"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FeynGraphPlot", "[", 
   RowBox[{"graph", ",", 
    RowBox[{"EdgeStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "->", 
        RowBox[{"{", "Black", "}"}]}], ",", 
       RowBox[{"s1", "->", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
       RowBox[{"s2", "->", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thick"}], "}"}]}], ",", 
       RowBox[{"1", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "@", "Green"}], ",", "Thick"}], "}"}]}]}], 
      "}"}]}], ",", 
    RowBox[{"EdgeLabels", "->", "True"}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.953008361650037*^9, 3.9530084388491707`*^9}, {
  3.9530907878967524`*^9, 3.953090829512291*^9}, {3.955603207845767*^9, 
  3.9556032694057827`*^9}, {3.958185199139189*^9, 3.958185204018379*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"add8b7a3-1349-4657-bbd3-0876e9a2fcd7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"NewDsBasis", "[", 
   RowBox[{"vx3", ",", 
    RowBox[{"-", 
     RowBox[{"GraphToDs", "[", 
      RowBox[{"graph", ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", "l2", ",", "l3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "l2", ",", "l3"}], "}"}], ",", 
    RowBox[{"Append", "->", "True"}], ",", 
    RowBox[{"SectorsPattern", "->", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"FindSymmetries", "->", "True"}], ",", 
    RowBox[{"Directory", "->", "\"\<vx3\>\""}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ7V3q67cx/a1jvZh8IIjO4t6dCaILWPpKQbTSVJc2
EG35yLALRKe1MkwH0QvCfs4C0S8t7mwD0XeuJ28H0a4npsw8XPzW8ZPE43kg
mmvfzyUgehIHw1IQnXGBYROInj1BcQ+IXrKK6SWI/iG7+C2IjtwYtukokM6a
+hJMb9vkFv8KSH+wmwam1Q2MNN8Aaecvc7RB9FzPny+3Vbx1tO7Wew2iq7+L
6KrWvnUUlX6qB6IvV9wyB9EaxffAdPmZeZkg+obesVwQbej/qh9En5/PNAFE
Nx6cOBdEFyltB9MNpTMWLwbS/07MWQKiAQ2Hotc=
  "],
 CellLabel->"In[7]:=",ExpressionUUID->"06cb6200-220a-44da-b784-778d78bc960f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"SolvejSector", "[", 
   RowBox[{"vx3", ",", 
    RowBox[{"DiskRecover", "->", "True"}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.958181269869235*^9, 3.958181289780014*^9}, 
   3.958182562264399*^9, {3.958183175137416*^9, 3.958183195777452*^9}, {
   3.958183483339261*^9, 3.958183497979148*^9}, {3.958184192043055*^9, 
   3.9581841946818447`*^9}, {3.9581844207041273`*^9, 3.958184424129944*^9}, {
   3.9581852607001762`*^9, 3.958185293098199*^9}, {3.958515272432356*^9, 
   3.958515272592248*^9}, {3.9585371842369967`*^9, 3.958537192179201*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f7be8fdd-aed6-493f-9fe6-d7abb731107e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"AttachGraph", "[", 
   RowBox[{
    RowBox[{"js", "[", 
     RowBox[{
     "vx3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
    "graph"}], "]"}], "*)"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"5bf6e034-d564-4717-85f0-be5d14608bd9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Get", "[", "\"\<vx3/vx3\>\"", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.95859815559649*^9, 3.9585981617474957`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"44eff355-1063-476b-978a-415ea7ff3a64"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"mis", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{
        "vx3", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",",
          " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"j", "[", 
        RowBox[{
        "vx3", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",",
          " ", "1", ",", " ", "1", ",", " ", "2", ",", " ", "1", ",", " ", 
         "1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"j", "[", 
        RowBox[{
        "vx3", ",", " ", "1", ",", " ", "1", ",", " ", "2", ",", " ", "1", ",",
          " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
         "1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"j", "[", 
        RowBox[{
        "vx3", ",", " ", "1", ",", " ", "1", ",", "1", ",", " ", "2", ",", 
         " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", "1", ",",
          " ", "0", ",", " ", "0", ",", " ", "0"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tomis", "=", 
     RowBox[{"ToMIsRule", "[", "mis", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"jGraphPlot", "[", 
      RowBox[{"#", ",", 
       RowBox[{"EdgeStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "->", 
           RowBox[{"{", "Black", "}"}]}], ",", 
          RowBox[{"s1", "->", 
           RowBox[{"{", 
            RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
          RowBox[{"s2", "->", 
           RowBox[{"{", 
            RowBox[{"Blue", ",", "Thick"}], "}"}]}], ",", 
          RowBox[{"1", "->", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Darker", "@", "Green"}], ",", "Thick"}], "}"}]}]}], 
         "}"}]}], ",", 
       RowBox[{"VertexSize", "->", 
        RowBox[{"{", 
         RowBox[{"_", "->", 
          RowBox[{"{", "0.01", "}"}]}], "}"}]}]}], "]"}], "&"}], "/@", 
    "mis"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.958185400425901*^9, 3.958185431970541*^9}, {
  3.958185746987278*^9, 3.958185755099*^9}, {3.958537369100923*^9, 
  3.958537425035735*^9}, {3.9585374926609507`*^9, 3.9585375375395613`*^9}, {
  3.958537570877241*^9, 3.958537598820174*^9}, {3.958537635645398*^9, 
  3.958537655284285*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6cf2e5d4-e0b6-4faf-abd0-8057a657f75a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"MIs", "[", "vx3", "]"}], "*)"}]], "Input",
 CellChangeTimes->{3.958537485132053*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"5dc5bbda-315c-4a7d-9fc8-f3609ed37486"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"DiskSave", "[", "vx3", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9530864639426537`*^9, 3.95308646764561*^9}, 
   3.953087452744053*^9, 3.953090948632903*^9, {3.95560443742216*^9, 
   3.9556044382063303`*^9}, 3.958172532971057*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"c49feb12-fc8f-402f-ab9a-ee368d4f0d9d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"dsys", "=", 
    RowBox[{"Factor", "@", 
     RowBox[{"MakeDSystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"mis", ",", "tomis"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "s2"}], "}"}]}], "]"}]}]}], ";"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.958537225163184*^9, 3.958537237011056*^9}, {
  3.958537319491475*^9, 3.95853732112327*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"fdc8813c-1152-4f10-9085-3edf7c33a2ac"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"dsys", ">>", "\"\<vx3.dsys\>\""}], "*)"}]], "Input",
 CellChangeTimes->{{3.958172571260227*^9, 3.958172609627055*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"6b46ed1e-6d48-44ff-be2c-dc2886aa097b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Monodromy group", "Section",
 CellChangeTimes->{{3.866244568079953*^9, 3.866244584091803*^9}, {
   3.8662595918504953`*^9, 3.866259612054552*^9}, 3.866610163453508*^9, {
   3.868408911518859*^9, 3.868408915127314*^9}, {3.953066918108048*^9, 
   3.9530669190922623`*^9}},ExpressionUUID->"819a3adb-6f80-4410-a7ff-\
ad7cabc7a3cf"],

Cell[BoxData[
 RowBox[{"<<", "Libra`"}]], "Input",
 CellChangeTimes->{{3.958172651468066*^9, 3.958172653571237*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ee2f5863-9aa0-4bea-8238-ce63c41915f6"],

Cell[BoxData[
 RowBox[{"dsys", "=", 
  InterpretationBox[
   TagBox[
    TooltipBox[
     PanelBox["\<\"data\"\>",
      FrameMargins->Small],
     "\"Wed 11 Jun 2025 17:43:14\"",
     TooltipStyle->"TextStyling"],
    Annotation[#, "Wed 11 Jun 2025 17:43:14", "Tooltip"]& ],
   Uncompress[
   "1:eJztWs1uEzEQXja7SYp6KAcOHJDKG5AeOOcBOEQVF7gVkUgrBSKxrbjyNPQJ+\
hBw4tY7p9wACbU0aQvZdWN77Bn/JJtkXYVD6db2eL7xePyNx8/\
ejg4HcRRFeTL78TLLj8XX4cmwn5dfnUECuiBf6ezHq+x9P8/+\
zf4JIb3hSZ7dzP6UP5h9vRs0QEPRdz5FrIthTQeiqTf61P8IZSiNd9Ky4j91XEzMfcB6N6ACt6pufG\
SBZD6ykJJF+\
nA2pF2Y8eg4G304GpbDJL24uImwjlHhKe8nzQqXogUh2I0wgTKdFUBgjMF4pkDxGwptvkzlpNAnhHV\
D9olB6ukOlEq/\
ELM2uFmxVQO2rbuZCIWYnITLpno80XXFYbDu3aWhnbpAU6ZVFZS2kP96MDV2lgZy4QREGTQmArmH5s\
nSmk+dNIf7r3RJMpxVtAMpJ73RgxxcP9atxbXXAt8VFvjKJvRYTQm7E9KvAw+rq1vR+\
xdTXbkHUFxheI1IO/\
zNFqWhEnFG5oWJVWE25pvkxYq4h1yTeQcjbbpFFpkyW21ok2SyUPZyE45EjKOu9ip2eijW2hJKJzPZ\
g58PEWPTP9YBAGyKtjHXSdX2N3mOV8Do/lrJGet3TifdTy1Ale67/jorEtpW2/f8VNpf2oxXpK/\
tCV9TYtdGeEgogSvGFWJy/\
ugn2TVlFdxnBbF14saXiHQD896RpEPSkOpq1JM01M8jlINf95K1HPzhEyjFBRE7VmmupnGFxLgvEgA\
F2yMukthuTWm7YTkBIPF1X55EH1n1eVA/\
0CloxqKtCKnq8qMBuxXpp7x2RoumM5pifZWcCza5EkNTwaKlSoc1FPX4gF9Y8cBePrkfV+\
VlIWMzNZRw7gEqqJvppKy+PrHxbDcQM0GF6Nt6GJUhVyX5qynPmlrdDEOm+\
S1XqY3MkQq07vEaIsXu2ZFM24T0YiGk9BpiKtFI2bpAUF1EQtcP1CkGylJS813Sz8i8ryWg2BZfWwo\
d5P7GNgEf+\
52iWtbrfSP5IDMxCSWRft9BhBf4zxGvuCRziReSv2AFTJAPKOkQcsiuzqvq5zoxrhBNtKcIaHG54lY\
1lApE9oKngcXLZHp77bK9dqmVHbd5PZrXi/R64bz+\
TNUHCxZo6aSCvJ6OQR0QitZBWeCZ2URMNSFN5Zsx/qQt+\
wazbE0dNJhUHrMVRvdCDI11Kul3ArPWuu0RVCIU4wp5FRENZFbUFxcuItLX2oDNYlnv9mKrqmcckKU\
scvvj/Jbjkj42f9BN5FMS65sOCG0XgTamz3jkpYbpeuicBkA+EVn0gce+\
34Jo8cx4LaYVZUTTnqYZCsDAO1OzKf4DG81kOw=="]]}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.958627394668315*^9, 3.958627405433989*^9}, 
   3.959234679412302*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"bdbccdf3-1055-46dd-8055-b3a9340eed86"],

Cell[CellGroupData[{

Cell["Differential system, passing to new variables", "Subsubsection",
 CellChangeTimes->{{3.959385539767915*^9, 3.9593855635037622`*^9}, {
  3.959386665385488*^9, 
  3.959386670169433*^9}},ExpressionUUID->"a3f69b67-3fbe-4424-b458-\
6290af2dbc8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NewDSystem", "[", 
   RowBox[{"M", ",", "dsys"}], "]"}], ";", 
  RowBox[{"Denominators", "[", "M", "]"}]}]], "Input",
 CellChangeTimes->{{3.864859395950794*^9, 3.8648593967837*^9}, {
   3.864859577368791*^9, 3.864859607829012*^9}, {3.864859696527276*^9, 
   3.864859700593348*^9}, 3.8648610898484783`*^9, {3.865856664688798*^9, 
   3.8658566655262947`*^9}, {3.865914516914517*^9, 3.865914522562076*^9}, {
   3.865914619621023*^9, 3.865914629386312*^9}, {3.865914727936173*^9, 
   3.8659147341455107`*^9}, {3.865916283015999*^9, 3.865916314486424*^9}, 
   3.865916604258238*^9, {3.865917249551017*^9, 3.865917257441588*^9}, 
   3.865917754362403*^9, {3.8660083260517282`*^9, 3.866008328934458*^9}, {
   3.866259669116123*^9, 3.8662596747260723`*^9}, {3.866260845797905*^9, 
   3.866260846348228*^9}, {3.86626089461753*^9, 3.866260935301046*^9}, {
   3.8662675617306433`*^9, 3.866267576041408*^9}, 3.866271989768683*^9, 
   3.866272045109935*^9, 3.866279942647604*^9, {3.866615982926703*^9, 
   3.866615983280905*^9}, {3.946680189617777*^9, 3.9466801979521513`*^9}, {
   3.9466835247038107`*^9, 3.9466835272868013`*^9}, 3.946686891458756*^9, {
   3.949104582833283*^9, 3.94910458470466*^9}, {3.953011138555044*^9, 
   3.9530111428430843`*^9}, {3.953011185419745*^9, 3.953011196987278*^9}, {
   3.953012280763713*^9, 3.9530123287796373`*^9}, {3.953012360476668*^9, 
   3.9530123640114517`*^9}, 3.953087905407627*^9, {3.953090975273024*^9, 
   3.953091001856845*^9}, {3.953091729233911*^9, 3.953091731753574*^9}, {
   3.953091922786229*^9, 3.953091924345673*^9}, {3.955604458742607*^9, 
   3.9556044702386227`*^9}, 3.95560489175254*^9, {3.958172616451685*^9, 
   3.958172625523493*^9}, 3.958173853179756*^9, {3.958185809131353*^9, 
   3.958185810378767*^9}, {3.958537249502207*^9, 3.958537274915255*^9}, 
   3.9585373526205606`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"095c0620-33a4-4809-8f00-6a3ca6487e04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChangeVar", "[", 
   RowBox[{"M", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s1", "->", 
       FractionBox[
        RowBox[{"x", "+", "y"}], "2"]}], ",", 
      RowBox[{"s2", "->", 
       FractionBox[
        RowBox[{"y", "-", "x"}], "2"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9530913054899817`*^9, 3.9530913769130507`*^9}, {
   3.953091551858487*^9, 3.953091644265585*^9}, {3.9530920342503443`*^9, 
   3.953092137162504*^9}, {3.953092189626308*^9, 3.9530922251226*^9}, {
   3.953092259203553*^9, 3.953092286866612*^9}, {3.953092358435931*^9, 
   3.9530923622586*^9}, {3.955604742679044*^9, 3.955604750502372*^9}, 
   3.958174010370944*^9, {3.958514652601632*^9, 3.958514657480228*^9}, {
   3.958598986293805*^9, 3.958598988836669*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"049212b2-2eae-46e7-89c6-ed237fe94993"],

Cell["Finite singularities have Poincare rank 0:", "Text",
 CellChangeTimes->{{3.9592347014362373`*^9, 
  3.959234745796824*^9}},ExpressionUUID->"6c4ba21a-78fb-4d92-938d-\
0a801bdf1bd1"],

Cell[BoxData[
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.958599007461018*^9, 3.958599012324628*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"6bf6a38d-a7ed-4833-b494-f1d76d9d7d53"],

Cell[TextData[{
 "Positive Poincare rank at x=\[Infinity] is not a problem, as we obtain ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalM]", "\[Infinity]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "11ad6b1a-5f7d-4bda-9636-2352f81c4d41"],
 " as inverse product."
}], "Text",
 CellChangeTimes->{{3.959386690641481*^9, 
  3.95938675137881*^9}},ExpressionUUID->"26cc26ed-8ba6-416e-8f8f-\
6d7c9f9d462a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numeric Frobenius expansion", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 3.959384335323197*^9}, {
  3.959385283472686*^9, 
  3.959385287742914*^9}},ExpressionUUID->"e49d094b-72ff-495d-b04d-\
137f7d26b5dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d0", "=", 
   RowBox[{"12", "/", "\[Pi]"}]}], ";"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"e619d359-a365-48bc-8a06-a60491c26587"],

Cell["Precision:", "Text",ExpressionUUID->"15506327-d863-4e6c-b866-2cedffdc8ed6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "250"}], ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"7b4ee5b8-8526-4ac4-a203-0f8bbb010f45"],

Cell[BoxData[
 RowBox[{"finitePolesY", "=", 
  RowBox[{"SortBy", "[", 
   RowBox[{
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"PolesPosition", "[", 
       RowBox[{"M", ",", "x"}], "]"}], ",", 
      RowBox[{"{", "\[Infinity]", "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"#", "/.", 
       RowBox[{"y", "->", 
        RowBox[{"19", "/", "36"}]}]}], "]"}], "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95783641796472*^9, 3.957836418547696*^9}, {
   3.957837082180422*^9, 3.957837115508822*^9}, {3.9578372414120913`*^9, 
   3.957837253651928*^9}, 3.957837540742281*^9, {3.95817417728301*^9, 
   3.9581741773702593`*^9}, {3.958174257338532*^9, 3.958174257434264*^9}, {
   3.958599123006022*^9, 3.9585991503168087`*^9}, 3.958599210086772*^9, 
   3.958599263518483*^9, {3.958599741283348*^9, 3.95859974263404*^9}, 
   3.9585998216676197`*^9, 3.958599871083283*^9, {3.958600002922863*^9, 
   3.9586000033614187`*^9}, {3.9586007717694273`*^9, 3.958600773328332*^9}, {
   3.9586008683453693`*^9, 3.958600870312388*^9}, {3.9586274712268257`*^9, 
   3.9586274745143757`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"98ee7f46-3415-45af-914a-3db190935cfa"],

Cell["\<\
We will consider the section y=y0 and pick sufficiently generic y0 between \
1/2 and 2:\
\>", "Text",
 CellChangeTimes->{{3.959386785962987*^9, 
  3.959386871584638*^9}},ExpressionUUID->"6e4b0952-b61c-4e67-8479-\
54d9b63911b4"],

Cell[BoxData[
 RowBox[{"y0", "=", 
  RowBox[{"37", "/", "72"}]}]], "Input",
 CellChangeTimes->{{3.957837303965496*^9, 3.957837307787327*^9}, {
   3.958174198130074*^9, 3.9581742535066643`*^9}, 3.958538136613386*^9, 
   3.958599759811412*^9, 3.958599882819079*^9, 3.958600020714745*^9, {
   3.9586007874892807`*^9, 3.958600788592351*^9}, 3.958600877585589*^9, {
   3.958627487945401*^9, 3.958627491705105*^9}, {3.9586275865223227`*^9, 
   3.9586276502892838`*^9}, {3.958627690977605*^9, 3.958627693169609*^9}, {
   3.958627724633752*^9, 3.958627777489524*^9}, {3.9586278085231447`*^9, 
   3.958627877153571*^9}, {3.958628043268868*^9, 3.958628096356132*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"f7d427fa-426d-42f4-b35b-c6354fd7fe4d"],

Cell[BoxData[{
 RowBox[{"finitePoles", "=", 
  RowBox[{"finitePolesY", "/.", 
   RowBox[{"y", "->", "y0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "finitePoles", "]"}]}], "Input",
 CellChangeTimes->{{3.95783641796472*^9, 3.957836418547696*^9}, {
   3.957837082180422*^9, 3.957837115508822*^9}, {3.9578372414120913`*^9, 
   3.957837253651928*^9}, 3.957837540742281*^9, 3.958174205534816*^9, {
   3.958628037810878*^9, 3.958628039106105*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9ac8648e-5dab-455c-9ebe-f34a16b95c0e"],

Cell["\<\
The choice of y0 provides almost equallly distributed singular points, which \
is good for convergence of series:\
\>", "Text",
 CellChangeTimes->{{3.959386891218357*^9, 
  3.9593869309684973`*^9}},ExpressionUUID->"4ee3e3d3-1922-4ebc-a0f0-\
8eabf6f10e79"],

Cell[BoxData[
 RowBox[{"Differences", "[", 
  RowBox[{"N", "[", "finitePoles", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.958628012786871*^9, 3.9586280223224087`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"6f9b1319-58cb-4d86-8d5d-be441a771da0"],

Cell["\<\
Prepare data for U and U^-1 using Libra's routine SeriesSolutionData\
\>", "Text",ExpressionUUID->"b6a50fd1-fa39-4739-981d-02e7c7cc440f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sd", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", "x", "]"}], "/.", 
         RowBox[{"y", "->", "y0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "finitePoles"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sdit", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Transpose", "@", 
           RowBox[{"M", "[", "x", "]"}]}]}], "/.", 
         RowBox[{"y", "->", "y0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "finitePoles"}], ";"}]}], "Input",
 CellChangeTimes->{{3.953155075041966*^9, 3.9531551282808228`*^9}, {
   3.955605321656581*^9, 3.9556053231275873`*^9}, 3.9581742738994703`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"6fbcf9cc-5afd-4102-b44e-dee42fb7eb5c"],

Cell["Calculate convergence radii and optimal matching points:", "Text",ExpressionUUID->"f920ca24-89e6-472f-8c9e-30f0a55597be"],

Cell[BoxData[{
 RowBox[{"convergenceRadii", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"#", "-", 
         RowBox[{"(", 
          RowBox[{"finitePoles", "/.", 
           RowBox[{"y", "->", "y0"}]}], ")"}]}], "]"}], ",", "0"}], "]"}], 
     "]"}], "&"}], "/@", "finitePoles"}]}], "\n", 
 RowBox[{"matchingPoints", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "]"}], "&"}], "@@@", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"finitePoles", "/.", 
          RowBox[{"y", "->", "y0"}]}], ")"}], ",", "convergenceRadii"}], 
       "}"}], "]"}], ",", "2", ",", "1"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.953093649916603*^9, 3.9530936542674522`*^9}, 
   3.953155196384707*^9, {3.953157062375102*^9, 3.953157071878903*^9}, 
   3.9531573709680777`*^9, {3.953157815038269*^9, 3.953157815238226*^9}, {
   3.9531579625672827`*^9, 3.95315796287024*^9}, 3.953158037950513*^9, {
   3.953164221000287*^9, 3.953164221287881*^9}, 3.953164328184413*^9, {
   3.9531643910394506`*^9, 3.953164391399315*^9}, 3.9531646401267138`*^9, {
   3.9531646852784433`*^9, 3.953164685661582*^9}, 3.9531671768811274`*^9, {
   3.9531673022089987`*^9, 3.9531673026158447`*^9}, 3.953167405352817*^9, 
   3.953167503160482*^9, {3.953167557255871*^9, 3.9531675575756483`*^9}, {
   3.9531678902400713`*^9, 3.9531679023028917`*^9}, {3.953169140975294*^9, 
   3.953169152431155*^9}, {3.95316986307216*^9, 3.9531698635030327`*^9}, 
   3.95316996095117*^9, {3.953170029895883*^9, 3.9531700302945757`*^9}, 
   3.9531766888119097`*^9, 3.9581742843176107`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"0b4a101a-c86b-40a2-87bc-76ef30975398"],

Cell["Calculate connection matrices :", "Text",
 CellChangeTimes->{{3.959391584787017*^9, 
  3.959391587838676*^9}},ExpressionUUID->"6dfede8c-8e2f-4417-8555-\
e8d435bd0b72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"matchingPoints", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"finitePoles", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"convergenceRadii", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], ";", "\n", 
     RowBox[{"Nterms", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"-", "1.2"}], 
        RowBox[{"p", "/", 
         RowBox[{"Log10", "[", "q", "]"}]}]}], "]"}]}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Evaluating U[\>\"", ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       ",", "\"\<], expansion parameter q=\>\"", ",", "q", 
       ",", "\"\<, number of term Nterm=\>\"", ",", "Nterms"}], "]"}], ";", 
     "\n", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "=", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"ConstructSeriesSolution", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sdit", "[", 
            RowBox[{"finitePoles", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], "/.", 
           RowBox[{"d", "->", 
            RowBox[{"N", "[", 
             RowBox[{"d0", ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "I"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"matchingPoints", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", 
                 RowBox[{"finitePoles", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
            "Nterms"}], "}"}]}], "]"}], "]"}], " ", ".", " ", 
       RowBox[{"ConstructSeriesSolution", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sd", "[", 
           RowBox[{"finitePoles", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"d", "->", 
           RowBox[{"N", "[", 
            RowBox[{"d0", ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"matchingPoints", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"finitePoles", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
           "Nterms"}], "}"}]}], "]"}]}]}]}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"Length", "[", "finitePoles", "]"}], "-", "1"}]}], "}"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.866244605707139*^9, 3.866244648672184*^9}, {
   3.868409232241454*^9, 3.8684092547607737`*^9}, 3.946682695404626*^9, {
   3.946684954727829*^9, 3.946684955022868*^9}, 3.946695784133806*^9, {
   3.946695845972879*^9, 3.9466958580460577`*^9}, {3.953092400666543*^9, 
   3.9530924021864567`*^9}, 3.953094390444459*^9, {3.9531548095480967`*^9, 
   3.9531548173862133`*^9}, {3.955605348183399*^9, 3.955605357488348*^9}, 
   3.958174336381715*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"c3246e01-b01b-4bf8-95c1-720cf1be4184"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{
     RowBox[{"finitePoles", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"finitePoles", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{"Length", "[", "M", "]"}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", 
          RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "]"}], ".", 
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", 
          RowBox[{"i", "-", "1"}], "]"}], "]"}], ",", 
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3", ",", 
      RowBox[{"Length", "[", "finitePoles", "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9586001981767807`*^9, 3.958600435512401*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"38733e83-cdae-431b-81ff-2d9915508d18"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric monodromy", "Subsubsection",
 CellChangeTimes->{{3.959386982744525*^9, 
  3.959386997120653*^9}},ExpressionUUID->"fdc0a45e-b278-44e5-a7ce-\
13df1f8c9021"],

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalM]p", "[", 
     RowBox[{"finitePoles", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ".", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"MatrixExp", "[", 
        RowBox[{"2", "\[Pi]", " ", "I", " ", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"M", "[", "x", "]"}], "/.", 
            RowBox[{"y", "->", "y0"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"finitePoles", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "/.", 
       RowBox[{"d", "->", "d0"}]}], "]"}], ".", 
     RowBox[{"U", "[", 
      RowBox[{
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "finitePoles", "]"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "\[Infinity]", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Dot", "@@", 
     RowBox[{"(", 
      RowBox[{"\[ScriptCapitalM]p", "/@", 
       RowBox[{"Reverse", "[", "finitePoles", "]"}]}], ")"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.958600111001231*^9, 3.958600125401359*^9}, {
  3.958600471265128*^9, 3.958600515233101*^9}, {3.958605303590694*^9, 
  3.958605304119112*^9}, {3.958605336406805*^9, 3.95860538671878*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"0bbb96a0-81d4-4190-a37c-c074fbe4c510"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis choice", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384348451483*^9}},ExpressionUUID->"4111f3ba-76fe-44b7-9dd2-\
aba2c9761916"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{
    RowBox[{"ESpace", "[", 
     RowBox[{"\[ScriptCapitalM]p", "[", 
      RowBox[{"finitePoles", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
  RowBox[{"v2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "^", 
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}]}], 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalM]p", "[", 
         RowBox[{"finitePoles", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ".", "v1"}], "-", "v1"}], 
      RowBox[{"z", "-", "1"}]]}], "/.", 
    RowBox[{"z", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Pi]", " ", "d0"}], "]"}]}]}]}], ";", 
  RowBox[{"v3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "^", "1"}], 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalM]p", "[", 
         RowBox[{"finitePoles", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}], ".", "v1"}], "-", "v1"}], 
      RowBox[{"z", "-", "1"}]]}], "/.", 
    RowBox[{"z", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Pi]", " ", "d0"}], "]"}]}]}]}], ";", 
  RowBox[{"v4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "^", "3"}], 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"\[ScriptCapitalM]p", "[", "\[Infinity]", "]"}], "-", 
         RowBox[{
          SuperscriptBox["z", 
           RowBox[{"-", "3"}]], 
          RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], 
        RowBox[{"1", "-", "z"}]], ")"}], ".", "v1"}]}], "/.", 
    RowBox[{"z", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "\[Pi]", " ", "d0"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "v1"}], ",", "v2", ",", "v3", ",", "v4"}], "}"}], "]"}], 
     "/.", 
     RowBox[{"z", "->", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", "\[Pi]", " ", "d0"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Det", "[", "T", "]"}], ",", "150"}], "]"}], "]"}], "!=", 
  "0"}]}], "Input",
 CellChangeTimes->{{3.9578339768049097`*^9, 3.957834020419943*^9}, {
   3.957838574194174*^9, 3.957838618579886*^9}, {3.957838686484291*^9, 
   3.957838697147251*^9}, 3.957838798173521*^9, {3.9578391636944933`*^9, 
   3.957839187652911*^9}, 3.9578392868470907`*^9, {3.957839568608695*^9, 
   3.957839582805771*^9}, {3.957839635806962*^9, 3.9578396403660316`*^9}, 
   3.9581747110986433`*^9, {3.9581748864128447`*^9, 3.958174892850412*^9}, 
   3.9581750617622023`*^9, {3.958175176050387*^9, 3.958175210137937*^9}, {
   3.958538045077004*^9, 3.958538064668589*^9}, {3.958597352410377*^9, 
   3.958597407467043*^9}, {3.958597956421071*^9, 3.958597962203253*^9}, {
   3.9586006560022507`*^9, 3.958600677120942*^9}, {3.958601413746572*^9, 
   3.958601434978354*^9}, {3.9586059806082172`*^9, 3.958606028680325*^9}, {
   3.958606135591728*^9, 3.958606220393067*^9}, {3.9591388906698713`*^9, 
   3.959138903797802*^9}, {3.9591389768303843`*^9, 3.9591389885889463`*^9}, {
   3.959139020773705*^9, 3.9591390211010857`*^9}, {3.959139450542613*^9, 
   3.959139488933991*^9}, {3.959149263024035*^9, 3.959149302158949*^9}, {
   3.959152469871025*^9, 3.959152598109666*^9}, {3.959152721991159*^9, 
   3.959152774445375*^9}, {3.959152805527993*^9, 3.959152872173477*^9}, {
   3.959152930854125*^9, 3.959152937037479*^9}, {3.9591533254546833`*^9, 
   3.959153332813809*^9}, {3.959153438382627*^9, 3.9591535257501097`*^9}, {
   3.959153577262803*^9, 3.95915358588583*^9}, {3.959153671055608*^9, 
   3.9591537156076*^9}, {3.959153758200191*^9, 3.959153761669921*^9}, {
   3.95915418475146*^9, 3.959154255294607*^9}, {3.95915428704005*^9, 
   3.959154382645537*^9}, {3.959154430896243*^9, 3.959154460239256*^9}, {
   3.959154568865263*^9, 3.959154569712059*^9}, {3.9591546096976*^9, 
   3.959154623000167*^9}, 3.959205365062035*^9, {3.9592347948937798`*^9, 
   3.95923480167724*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"2b7d168c-43c7-4bfe-8f73-8093b6abff1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recognition", "Subsubsection",
 CellChangeTimes->{{3.95938435930783*^9, 
  3.959384364795381*^9}},ExpressionUUID->"8ad496be-4f84-444f-9aa6-\
e8421d331b3e"],

Cell["\<\
Function to recognize a rational function of z=Exp[I \[Pi] d] by its value at \
d=d0:\
\>", "Text",ExpressionUUID->"5a4806d9-29b6-4c04-b688-474aa93b0f18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RecognizeRational", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}], ",", 
    RowBox[{"l_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"z", "^", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "k"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "*", 
             RowBox[{"z", "^", 
              RowBox[{"Range", "[", 
               RowBox[{"0", ",", "l"}], "]"}]}]}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{";;", 
           RowBox[{"k", "+", "1"}]}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "k"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "l"}], "-", "1"}], ";;"}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "l"}], "]"}]}]}]], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RecognizeLaurent", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "funcs", "}"}], ",", 
    RowBox[{
     RowBox[{"funcs", "=", 
      RowBox[{"RandomSample", "[", 
       RowBox[{"z", "^", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"-", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"funcs", ",", 
            RowBox[{"{", 
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"Factor", "[", 
       FractionBox[
        RowBox[{"Most", "[", "coefs", "]"}], 
        RowBox[{"Last", "[", "coefs", "]"}]], "]"}], ".", "funcs"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{3.9578337147384243`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"087f55fa-0621-4c96-8f97-745ad8060f4a"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"Column", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalM]", "[", "#", "]"}], "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"ExpandNumerator", "@*", "RecognizeRational"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Inverse", "[", "T", "]"}], " ", ".", " ", 
           RowBox[{"\[ScriptCapitalM]p", "[", "#", "]"}], " ", ".", " ", 
           "T"}], ")"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolesPosition", "[", 
       RowBox[{"M", ",", "x"}], "]"}], "/.", 
      RowBox[{"y", "->", "y0"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.958175217635004*^9, 3.958175218241345*^9}, {
   3.958189015854876*^9, 3.9581890465035257`*^9}, {3.958600574354712*^9, 
   3.9586005790886393`*^9}, {3.958606068752116*^9, 3.958606078191435*^9}, 
   3.959154474991611*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"2afa110d-7a68-466f-83ab-33d7d65f93bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twisted Riemann bilinear relations:", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384297331435*^9}},ExpressionUUID->"2dc88ae0-ac63-4a8e-8657-\
5477da5cfa18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]s", "=", 
   RowBox[{"\[ScriptCapitalM]", "/@", "finitePoles"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959386246787211*^9, 3.95938625435565*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"849919e6-d2c6-4bc1-ad3a-646353855c5c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"B", "/.", " ", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"B", ".", "#"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Inverse", "@", 
                  RowBox[{"Transpose", "@", "#"}]}], "/.", 
                 RowBox[{"z", "->", 
                  RowBox[{"1", "/", "z"}]}]}], ")"}], ".", "B"}]}], "&"}], "/@",
             "\[ScriptCapitalM]s"}], "]"}], "==", "0"}], ",", 
         RowBox[{"Variables", "[", "B", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"_a", "->", 
      SuperscriptBox["z", "2"]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "B", "]"}]}], "Input",
 CellChangeTimes->{{3.959384462599482*^9, 3.95938456304461*^9}, {
   3.9593846477024107`*^9, 3.959384692205195*^9}, 3.9593847365970783`*^9, {
   3.9593860709249563`*^9, 3.9593860711007967`*^9}, {3.95938612088669*^9, 
   3.959386130900629*^9}, 3.95938626253327*^9, 3.959387082475211*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"8dc8ee73-51d1-4fd3-8dba-3dd29ea359c0"],

Cell["\<\
Transformation to a basis adjusted to ker(B) at zeros of det(B) gives \
reducible monodromy:\
\>", "Text",
 CellChangeTimes->{{3.9593850967341537`*^9, 3.95938510579039*^9}, {
  3.959385182822527*^9, 3.959385218038604*^9}, {3.95938648247358*^9, 
  3.9593864896018867`*^9}},ExpressionUUID->"3a0f30f4-6181-4229-a813-\
ee376097c3b9"],

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T1", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Reverse", "@", 
         RowBox[{"PickBasis", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"NullSpace", "[", 
             RowBox[{"B", "/.", "#"}], "]"}], ",", 
            RowBox[{"IdentityMatrix", "[", 
             RowBox[{"Length", "[", "B", "]"}], "]"}]}], "]"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"zero", "=", 
       RowBox[{"z", "/.", "#"}]}], ";", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ArrayPlot", "[", 
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{"Transform", "[", 
              RowBox[{"#", ",", "T1"}], "]"}], "]"}], ",", 
            RowBox[{"ImageSize", "->", "Tiny"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalM]s", "/.", "#"}], ")"}]}], ",", 
        RowBox[{"\"\<z=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"zero", ",", "InputForm"}], "]"}], "<>", "\"\<: \>\""}]}], 
       "]"}]}], ")"}], "&"}], "/@", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"Det", "[", "B", "]"}], "]"}], "==", "0"}], ",", "z"}], 
       "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", "->", "0"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959384960477951*^9, 3.9593849918780403`*^9}, {
   3.95938502906264*^9, 3.959385043806149*^9}, {3.95938514420865*^9, 
   3.959385175398456*^9}, {3.95938623493981*^9, 3.959386251483519*^9}, {
   3.959386288763567*^9, 3.959386295701071*^9}, {3.9593864162747087`*^9, 
   3.959386419790146*^9}, 3.959386462036558*^9, {3.959386510138885*^9, 
   3.95938654690576*^9}, 3.959392202530038*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"46b141ba-326b-40f0-b495-cb892e3467e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relations which follow from fundamental group:", "Subsubsection",
 CellChangeTimes->{{3.959045905009736*^9, 3.959045914512236*^9}, {
  3.95938713209661*^9, 
  3.959387155096552*^9}},ExpressionUUID->"a24eb62c-5026-4027-9520-\
9581676447b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"commute", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"a", ".", "b"}], "-", 
    RowBox[{"b", ".", "a"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.958538378669052*^9, 3.958538398060606*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"44994bcf-18b6-41c3-aeab-550bde2bef06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]", "[", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "y0"}]}]], "]"}], "===", 
  RowBox[{"\[ScriptCapitalM]", "[", 
   RowBox[{"-", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "y0"}]}]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95939015995831*^9, 3.959390163599477*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"fd65de7b-5d1c-4d35-8249-2d92ae256665"],

Cell[BoxData[
 RowBox[{"commute", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", "\[Infinity]", "]"}], ",", 
   RowBox[{
    RowBox[{"Inverse", "@", 
     RowBox[{"\[ScriptCapitalM]", "[", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "y0"}]}]], "]"}]}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", "y0", "]"}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "y0"}]}]], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959389995638752*^9, 3.9593900350869217`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"d74d157b-afe8-4fb7-b49c-08b52fda6cf7"],

Cell[BoxData[
 RowBox[{"commute", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", "\[Infinity]", "]"}], ",", 
   RowBox[{
    RowBox[{"\[ScriptCapitalM]", "[", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "y0"}]}]], "]"}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", 
     RowBox[{"-", "y0"}], "]"}], ".", 
    RowBox[{"Inverse", "@", 
     RowBox[{"\[ScriptCapitalM]", "[", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "y0"}]}]], "]"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9593900485266123`*^9, 3.959390054735112*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"3be0b5fb-3e61-4fad-8774-c4ba0637e39c"],

Cell[BoxData[
 RowBox[{"commute", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", 
    RowBox[{"-", "y0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Inverse", "@", 
     RowBox[{"\[ScriptCapitalM]", "[", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "y0"}]}]], "]"}]}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", "y0", "]"}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "y0"}]}]], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959390068454619*^9, 3.95939007417451*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"afce997e-55ae-48ec-8f90-5a3ddd56e065"],

Cell[BoxData[
 RowBox[{"commute", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", 
    RowBox[{"-", "y0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"\[ScriptCapitalM]", "[", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "y0"}]}]], "]"}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", 
     RowBox[{"-", "y0"}], "]"}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "y0"}]}]], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959390087718748*^9, 3.959390089414316*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"9cbf971b-f713-4f95-bb27-90cc5195444d"],

Cell[BoxData[
 RowBox[{"commute", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", "y0", "]"}], ",", 
   RowBox[{
    RowBox[{"\[ScriptCapitalM]", "[", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "y0"}]}]], "]"}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", "y0", "]"}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "y0"}]}]], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"34dd2eec-7e4d-4955-a824-58605218b14a"],

Cell[BoxData[
 RowBox[{"commute", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", "\[Infinity]", "]"}], ",", 
   RowBox[{
    RowBox[{"\[ScriptCapitalM]", "[", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "y0"}]}]], "]"}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", "\[Infinity]", "]"}], ".", 
    RowBox[{"\[ScriptCapitalM]", "[", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "y0"}]}]], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959390095430203*^9, 3.959390111454626*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"01fc5fb1-7b5f-4764-85bb-e3447c758d7d"],

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", "\[Infinity]", "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", "y0", "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "y0"}]}]], "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "y0"}]}]], "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    RowBox[{"-", "y0"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.958606747553626*^9, 3.9586067936711273`*^9}, {
  3.959390142262828*^9, 3.959390146015161*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"18d3b8d5-9c58-4bae-8115-7b7817daa587"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.9593977544074593`*^9, 3.9593977550866547`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"116330a0-f0c1-416a-92f2-59c23ad8f33c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 1571.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1.8 Inherited,
FrontEndVersion->"14.3 for Linux x86 (64-bit) (April 18, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8cceb47d-d66e-413e-ae95-0f2b6ea07589"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 518, 8, 173, "Title",ExpressionUUID->"35e513d2-29fb-4426-8470-b51528a5b3b1"],
Cell[CellGroupData[{
Cell[1123, 34, 150, 3, 118, "Section",ExpressionUUID->"faa16818-d3db-4e28-92e8-de1236f762fb"],
Cell[1276, 39, 198, 3, 52, "Input",ExpressionUUID->"3bd16c7e-296d-4420-bfdc-cbdeb36f6748"],
Cell[1477, 44, 366, 8, 125, "Input",ExpressionUUID->"b8dbf8f6-dd3b-4c84-9055-25dfe4f950bc"],
Cell[1846, 54, 808, 18, 89, "Input",ExpressionUUID->"0d52a16a-9bfe-4d6f-b184-b8f5dd5644f9"],
Cell[2657, 74, 1738, 39, 125, "Input",ExpressionUUID->"60d4d0a3-66b6-4653-bb09-7bd369490513"],
Cell[4398, 115, 2252, 59, 52, "Input",ExpressionUUID->"0d4f7489-0aef-4337-bbf3-23344c7bc806"],
Cell[6653, 176, 960, 24, 52, "Input",ExpressionUUID->"add8b7a3-1349-4657-bbd3-0876e9a2fcd7"],
Cell[7616, 202, 1182, 27, 89, "Input",ExpressionUUID->"06cb6200-220a-44da-b784-778d78bc960f"],
Cell[8801, 231, 671, 11, 52, "Input",ExpressionUUID->"f7be8fdd-aed6-493f-9fe6-d7abb731107e"],
Cell[9475, 244, 382, 9, 52, "Input",ExpressionUUID->"5bf6e034-d564-4717-85f0-be5d14608bd9"],
Cell[9860, 255, 241, 4, 52, "Input",ExpressionUUID->"44eff355-1063-476b-978a-415ea7ff3a64"],
Cell[10104, 261, 2605, 63, 170, "Input",ExpressionUUID->"6cf2e5d4-e0b6-4faf-abd0-8057a657f75a"],
Cell[12712, 326, 204, 4, 52, "Input",ExpressionUUID->"5dc5bbda-315c-4a7d-9fc8-f3609ed37486"],
Cell[12919, 332, 355, 6, 52, "Input",ExpressionUUID->"c49feb12-fc8f-402f-ab9a-ee368d4f0d9d"],
Cell[13277, 340, 511, 14, 52, "Input",ExpressionUUID->"fdc8813c-1152-4f10-9085-3edf7c33a2ac"],
Cell[13791, 356, 238, 4, 52, "Input",ExpressionUUID->"6b46ed1e-6d48-44ff-be2c-dc2886aa097b"]
}, Closed]],
Cell[CellGroupData[{
Cell[14066, 365, 333, 5, 90, "Section",ExpressionUUID->"819a3adb-6f80-4410-a7ff-ad7cabc7a3cf"],
Cell[14402, 372, 195, 3, 52, "Input",ExpressionUUID->"ee2f5863-9aa0-4bea-8238-ce63c41915f6"],
Cell[14600, 377, 1905, 39, 58, "Input",ExpressionUUID->"bdbccdf3-1055-46dd-8055-b3a9340eed86"],
Cell[CellGroupData[{
Cell[16530, 420, 247, 4, 79, "Subsubsection",ExpressionUUID->"a3f69b67-3fbe-4424-b458-6290af2dbc8b"],
Cell[16780, 426, 1942, 29, 52, "Input",ExpressionUUID->"095c0620-33a4-4809-8f00-6a3ca6487e04"],
Cell[18725, 457, 945, 21, 72, "Input",ExpressionUUID->"049212b2-2eae-46e7-89c6-ed237fe94993"],
Cell[19673, 480, 186, 3, 60, "Text",ExpressionUUID->"6c4ba21a-78fb-4d92-938d-0a801bdf1bd1"],
Cell[19862, 485, 230, 4, 52, "Input",ExpressionUUID->"6bf6a38d-a7ed-4833-b494-f1d76d9d7d53"],
Cell[20095, 491, 440, 11, 60, "Text",ExpressionUUID->"26cc26ed-8ba6-416e-8f8f-6d7c9f9d462a"]
}, Closed]],
Cell[CellGroupData[{
Cell[20572, 507, 227, 4, 61, "Subsubsection",ExpressionUUID->"e49d094b-72ff-495d-b04d-137f7d26b5dd"],
Cell[20802, 513, 176, 4, 52, "Input",ExpressionUUID->"e619d359-a365-48bc-8a06-a60491c26587"],
Cell[20981, 519, 81, 0, 60, "Text",ExpressionUUID->"15506327-d863-4e6c-b866-2cedffdc8ed6"],
Cell[21065, 521, 148, 3, 52, "Input",ExpressionUUID->"7b4ee5b8-8526-4ac4-a203-0f8bbb010f45"],
Cell[21216, 526, 1196, 24, 52, "Input",ExpressionUUID->"98ee7f46-3415-45af-914a-3db190935cfa"],
Cell[22415, 552, 237, 6, 60, "Text",ExpressionUUID->"6e4b0952-b61c-4e67-8479-54d9b63911b4"],
Cell[22655, 560, 736, 11, 52, "Input",ExpressionUUID->"f7d427fa-426d-42f4-b35b-c6354fd7fe4d"],
Cell[23394, 573, 527, 9, 89, "Input",ExpressionUUID->"9ac8648e-5dab-455c-9ebe-f34a16b95c0e"],
Cell[23924, 584, 265, 6, 60, "Text",ExpressionUUID->"4ee3e3d3-1922-4ebc-a0f0-8eabf6f10e79"],
Cell[24192, 592, 249, 4, 52, "Input",ExpressionUUID->"6f9b1319-58cb-4d86-8d5d-be441a771da0"],
Cell[24444, 598, 147, 2, 60, "Text",ExpressionUUID->"b6a50fd1-fa39-4739-981d-02e7c7cc440f"],
Cell[24594, 602, 1361, 41, 96, "Input",ExpressionUUID->"6fbcf9cc-5afd-4102-b44e-dee42fb7eb5c"],
Cell[25958, 645, 127, 0, 60, "Text",ExpressionUUID->"f920ca24-89e6-472f-8c9e-30f0a55597be"],
Cell[26088, 647, 2422, 58, 125, "Input",ExpressionUUID->"0b4a101a-c86b-40a2-87bc-76ef30975398"],
Cell[28513, 707, 173, 3, 60, "Text",ExpressionUUID->"6dfede8c-8e2f-4417-8555-e8d435bd0b72"],
Cell[28689, 712, 4240, 109, 454, "Input",ExpressionUUID->"c3246e01-b01b-4bf8-95c1-720cf1be4184"],
Cell[32932, 823, 1386, 40, 162, "Input",ExpressionUUID->"38733e83-cdae-431b-81ff-2d9915508d18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34355, 868, 168, 3, 79, "Subsubsection",ExpressionUUID->"fdc0a45e-b278-44e5-a7ce-13df1f8c9021"],
Cell[34526, 873, 1955, 51, 174, "Input",ExpressionUUID->"0bbb96a0-81d4-4190-a37c-c074fbe4c510"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36518, 929, 163, 3, 79, "Subsubsection",ExpressionUUID->"4111f3ba-76fe-44b7-9dd2-aba2c9761916"],
Cell[36684, 934, 4209, 100, 353, "Input",ExpressionUUID->"2b7d168c-43c7-4bfe-8f73-8093b6abff1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40930, 1039, 161, 3, 79, "Subsubsection",ExpressionUUID->"8ad496be-4f84-444f-9aa6-e8421d331b3e"],
Cell[41094, 1044, 164, 3, 60, "Text",ExpressionUUID->"5a4806d9-29b6-4c04-b688-474aa93b0f18"],
Cell[41261, 1049, 3084, 91, 379, "Input",ExpressionUUID->"087f55fa-0621-4c96-8f97-745ad8060f4a"],
Cell[44348, 1142, 1077, 26, 137, "Input",ExpressionUUID->"2afa110d-7a68-466f-83ab-33d7d65f93bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45462, 1173, 186, 3, 79, "Subsubsection",ExpressionUUID->"2dc88ae0-ac63-4a8e-8657-5477da5cfa18"],
Cell[45651, 1178, 279, 5, 52, "Input",ExpressionUUID->"849919e6-d2c6-4bc1-ad3a-646353855c5c"],
Cell[45933, 1185, 1489, 38, 243, "Input",ExpressionUUID->"8dc8ee73-51d1-4fd3-8dba-3dd29ea359c0"],
Cell[47425, 1225, 339, 7, 60, "Text",ExpressionUUID->"3a0f30f4-6181-4229-a813-ee376097c3b9"],
Cell[47767, 1234, 2050, 52, 255, "Input",ExpressionUUID->"46b141ba-326b-40f0-b495-cb892e3467e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49854, 1291, 245, 4, 79, "Subsubsection",ExpressionUUID->"a24eb62c-5026-4027-9520-9581676447b0"],
Cell[50102, 1297, 362, 9, 52, "Input",ExpressionUUID->"44994bcf-18b6-41c3-aeab-550bde2bef06"],
Cell[50467, 1308, 478, 14, 67, "Input",ExpressionUUID->"fd65de7b-5d1c-4d35-8249-2d92ae256665"],
Cell[50948, 1324, 682, 18, 67, "Input",ExpressionUUID->"d74d157b-afe8-4fb7-b49c-08b52fda6cf7"],
Cell[51633, 1344, 703, 19, 67, "Input",ExpressionUUID->"3be0b5fb-3e61-4fad-8774-c4ba0637e39c"],
Cell[52339, 1365, 690, 19, 67, "Input",ExpressionUUID->"afce997e-55ae-48ec-8f90-5a3ddd56e065"],
Cell[53032, 1386, 676, 19, 67, "Input",ExpressionUUID->"9cbf971b-f713-4f95-bb27-90cc5195444d"],
Cell[53711, 1407, 569, 16, 67, "Input",ExpressionUUID->"34dd2eec-7e4d-4955-a824-58605218b14a"],
Cell[54283, 1425, 653, 17, 67, "Input",ExpressionUUID->"01fc5fb1-7b5f-4764-85bb-e3447c758d7d"],
Cell[54939, 1444, 745, 19, 67, "Input",ExpressionUUID->"18d3b8d5-9c58-4bae-8115-7b7817daa587"],
Cell[55687, 1465, 183, 3, 52, "Input",ExpressionUUID->"116330a0-f0c1-416a-92f2-59c23ad8f33c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/example4_sunrise_3loop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     36860,       1003]
NotebookOptionsPosition[     31987,        926]
NotebookOutlinePosition[     32421,        943]
CellTagsIndexPosition[     32378,        940]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Three-loop sunrise", "Title",
 CellChangeTimes->{{3.959390194646419*^9, 
  3.959390198133966*^9}},ExpressionUUID->"61569069-f70e-4bfa-87f0-\
8a607f9ea875"],

Cell[CellGroupData[{

Cell["IBP", "Section",ExpressionUUID->"cbdd6f73-144c-4f73-9fbf-c78b9ae53817"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"<<", "LiteRed2`"}], "\n", 
   RowBox[{"<<", "Mint`"}], "\n", 
   RowBox[{"<<", "Fermatica`"}]}], "*)"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"26a6c60b-5a37-4e15-aab2-9986ed94b75e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Declare", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", "l2", ",", "l3", ",", "q"}], "}"}], ",", "Vector", ",", 
      RowBox[{"{", "x", "}"}], ",", "Number"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", "q", "]"}], "=", 
     RowBox[{"1", "/", "x"}]}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.957493833696327*^9, 3.9574938343454237`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d00078eb-26d6-43e2-9800-3b30fbab33c2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"graph", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "->", "1"}], ",", "s", ",", "q"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "1", ",", "l1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "1", ",", "l2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "1", ",", "l3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "->", 
          RowBox[{"-", "2"}]}], ",", "s", ",", "q"}], "}"}]}], "}"}]}], ";"}],
    "\n", 
   RowBox[{"FeynGraphPlot", "[", 
    RowBox[{"graph", ",", 
     RowBox[{"EdgeStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", 
         RowBox[{"{", "Black", "}"}]}], ",", 
        RowBox[{"0", "->", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Blue"}], "}"}]}], ",", 
        RowBox[{"s", "->", 
         RowBox[{"{", 
          RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "}"}]}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.957493838279868*^9, 3.9574938415353613`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"ffe2bed6-5ad9-41c2-bf4c-884b7575b84e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"SolvejSector", ",", 
      RowBox[{"NMIs", "->", "Automatic"}], ",", 
      RowBox[{"UseFermat", "->", "True"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"CountMIs", ",", 
      RowBox[{"Rule", "->", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"1", "/", "5"}]}], "}"}]}]}], "]"}], ";"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.95749386494416*^9, 3.9574938913359003`*^9}, {
  3.95749392796782*^9, 3.957493942743338*^9}, {3.957494013751499*^9, 
  3.957494018887244*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ebad3c8d-32f9-42d7-b111-dc832c8ae407"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"NewDsBasis", "[", 
    RowBox[{"sun3", ",", 
     RowBox[{"-", 
      RowBox[{"GraphToDs", "[", 
       RowBox[{"graph", ",", 
        RowBox[{"{", 
         RowBox[{"l1", ",", "l2", ",", "l3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "l2", ",", "l3"}], "}"}], ",", 
     RowBox[{"Append", "->", "True"}], ",", 
     RowBox[{"SolvejSector", "->", "True"}], ",", 
     RowBox[{"Directory", "->", "\"\<sun3\>\""}]}], "]"}], "\n", 
   RowBox[{
    RowBox[{"DiskSave", "[", "sun3", "]"}], ";"}], "\n", 
   RowBox[{"dsys", "=", 
    RowBox[{"MakeDSystem", "[", 
     RowBox[{
      RowBox[{"MIs", "[", "sun3", "]"}], ",", 
      RowBox[{"{", "x", "}"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9574938510153637`*^9, 3.957493863063828*^9}, {
  3.95749389846352*^9, 3.957493899183556*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"3f0b71bf-b216-461b-a1db-c380cc648429"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy group", "Section",ExpressionUUID->"1163e6bb-9b57-489c-939c-c6aa003f4771"],

Cell[BoxData[
 RowBox[{"<<", "Libra`"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"03dc5ead-6d75-4645-91e0-bda78cfc935a"],

Cell[BoxData[
 RowBox[{"dsys", "=", 
  InterpretationBox[
   TagBox[
    TooltipBox[
     PanelBox["\<\"data\"\>",
      FrameMargins->Small],
     "\"Fri 20 Jun 2025 13:39:13\"",
     TooltipStyle->"TextStyling"],
    Annotation[#, "Fri 20 Jun 2025 13:39:13", "Tooltip"]& ],
   Uncompress[
   "1:eJzNlq9Pw0AUx9u1IxUTNfgRDDgcFolALAtyZmRtckmhhG5hcn8DGoFA8Gf0T5icHAaFQCCa\
sa30WtruHu9de0wMc83d+3Hfe+/Tyx1c+V1X1zQtMJPhggVDt5HPuiPPCbht7JqChzBjyVcDA+\
LhGnypmQyX7NoJsl0svkt/\
yPybvsf4Towvlwo63ihgVrFURLNVHMeptEFp6fj3zl2mlyXmGMYshTXovaVuq3AtdB8hul8R3ZllT/\
Au1Q02SoKeUkEfmmTNk5iCchNRHpPKZ7llDLQwm0/TmB97o0pr2gn6wKLWkkVZyhWRElCGEWPm+\
iFQdRPYIIFQZugckXVswToC+\
4IgO2NHUnvobpTuzVpYteVs7r7iLSHiCQG7R4J9WvOXrGqCgXhr71Sz2/\
vyZj9HNZoNYmbkSTY6DhROelRr09ODHaaP8gsZizk5VL/ysDzzr3qV/5VnW8bX/\
5FxG6EtQhiv4jlcUoROdTmhofp1xMJjlY7fvqnTNjf+SBv8cx+\
oZ4SB7Hp2ntdKIeZTVj9Jnno8VzwFds+\
zJUQsyfv5paQJElrE4LR9LKgeYuRMdHkPUUpMaafADlrFc5a7fwPS561b"]]}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.959390353838241*^9, 3.9593903564477262`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"73b695f3-52fe-48a2-b0cc-bea5e6c01c58"],

Cell[CellGroupData[{

Cell["Differential system, reducing to normalized Fuchsian form", \
"Subsubsection",
 CellChangeTimes->{{3.959385539767915*^9, 3.9593855635037622`*^9}, {
  3.959386665385488*^9, 3.959386670169433*^9}, {3.959390444805875*^9, 
  3.959390457158011*^9}},ExpressionUUID->"dd90e7b7-5b18-43aa-bc76-\
65f27bf9b44b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NewDSystem", "[", 
   RowBox[{"M", ",", "dsys"}], "]"}], ";"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"bbebde2c-722a-49c6-8c1b-b556d020ec08"],

Cell["Poles positions and Poincare ranks:", "Text",ExpressionUUID->"92c9ad15-5f2f-4eec-83bc-9f51402c1d10"],

Cell[BoxData[{
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "x"}], "]"}], "\n", 
 RowBox[{"FuchsianQ", "[", 
  RowBox[{"M", ",", "x"}], "]"}]}], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"ac5bc4f8-782f-4127-8f3c-3a13341234df"],

Cell[BoxData[
 RowBox[{"T", "=", 
  RowBox[{"VisTransformation", "[", 
   RowBox[{"M", ",", "x", ",", 
    RowBox[{"d", "-", "4"}], ",", 
    RowBox[{"Animate", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "17", "}"}], "\[LongLeftRightArrow]", 
       RowBox[{"{", "5", "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.957494129368623*^9, 3.957494146143113*^9}, {
  3.957494233831503*^9, 3.957494246756508*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"4784e165-38f0-49d6-8a9a-1e31a192f7e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Transform", "[", 
   RowBox[{"M", ",", "T"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9574942503598127`*^9, 3.957494261055028*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5148a054-5f17-4185-b6b2-447d31f8ad4d"],

Cell[BoxData[
 RowBox[{"FuchsianQ", "[", 
  RowBox[{"M", ",", "x"}], "]"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"4d7fd9ef-c4aa-45ff-934a-36a2f9afaca4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric Frobenius expansion", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 3.959384335323197*^9}, {
  3.959385283472686*^9, 
  3.959385287742914*^9}},ExpressionUUID->"b17bd5ec-8d9d-435d-b779-\
3e8a608f5d1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d0", "=", 
   RowBox[{"12", "/", "\[Pi]"}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"6e831054-5b96-4818-a23b-3ada5e7bf233"],

Cell[BoxData[
 RowBox[{"finitePoles", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"PolesPosition", "[", 
     RowBox[{"M", ",", "x"}], "]"}], ",", 
    RowBox[{"{", "\[Infinity]", "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"9c568dee-7f9c-44c3-883a-7bb5fa8c7797"],

Cell["\<\
Prepare data for U and U^-1 using Libra's routine SeriesSolutionData\
\>", "Text",ExpressionUUID->"9bb15db6-7b81-4803-b232-13f819b525dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sd", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{"M", "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "finitePoles"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sdit", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Transpose", "@", 
          RowBox[{"M", "[", "x", "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "finitePoles"}], ";"}]}], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"596dcbed-7c79-4746-97e3-10a94a9eb271"],

Cell["Calculate convergence radii and optimal matching points:", "Text",ExpressionUUID->"ee298dc5-21d7-46d4-a34c-223f063bb2bb"],

Cell[BoxData[{
 RowBox[{"convergenceRadii", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"#", "-", "finitePoles"}], "]"}], ",", "0"}], "]"}], "]"}], 
    "&"}], "/@", "finitePoles"}]}], "\n", 
 RowBox[{"matchingPoints", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "+", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "&"}], "@@@", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"finitePoles", ",", "convergenceRadii"}], "}"}], "]"}], ",", 
     "2", ",", "1"}], "]"}]}]}]}], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"772d74bf-91d4-485a-85c0-a452eb5c14b4"],

Cell["Precision:", "Text",ExpressionUUID->"ecd3f4a0-9616-40ad-85ff-903df5788d66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "250"}], ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"db4f00d6-737b-4f20-b89a-9f8a8ac4ff61"],

Cell["Calculating connection matrices", "Text",
 CellChangeTimes->{{3.9593905455900183`*^9, 
  3.9593905518861313`*^9}},ExpressionUUID->"687f5fb2-ec40-4a09-b05c-\
fc21d499604a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"matchingPoints", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", 
          RowBox[{"finitePoles", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"convergenceRadii", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Nterms", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"-", "1.1"}], "*", 
        RowBox[{"p", "/", 
         RowBox[{"Log10", "[", "q", "]"}]}]}], "]"}]}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Evaluating U[\>\"", ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       ",", "\"\<], expansion parameter q=\>\"", ",", "q", 
       ",", "\"\<, number of term Nterm=\>\"", ",", "Nterms"}], "]"}], ";", 
     "\n", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "=", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"ConstructSeriesSolution", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sdit", "[", 
            RowBox[{"finitePoles", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], "/.", 
           RowBox[{"d", "->", 
            RowBox[{"N", "[", 
             RowBox[{"d0", ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "I"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"matchingPoints", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", 
                 RowBox[{"finitePoles", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
            "Nterms"}], "}"}]}], "]"}], "]"}], " ", ".", " ", 
       RowBox[{"ConstructSeriesSolution", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sd", "[", 
           RowBox[{"finitePoles", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"d", "->", 
           RowBox[{"N", "[", 
            RowBox[{"d0", ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"matchingPoints", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"finitePoles", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
           "Nterms"}], "}"}]}], "]"}]}]}]}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"Length", "[", "finitePoles", "]"}], "-", "1"}]}], "}"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.957494854904518*^9, 3.957494857047474*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"795a355d-b6b3-458f-a015-0dfc9c1c4c3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{
     RowBox[{"1", "/", "4"}], ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], ",", 
      RowBox[{"1", "/", "16"}]}], "]"}], " ", ".", " ", 
    RowBox[{"U", "[", 
     RowBox[{
      RowBox[{"1", "/", "16"}], ",", "0"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.957494337510681*^9, 3.957494347438995*^9}, 
   3.9574944107352657`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"89ac090e-abf3-45cd-a438-db22f9c36fa8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric monodromy", "Subsubsection",
 CellChangeTimes->{{3.959386982744525*^9, 
  3.959386997120653*^9}},ExpressionUUID->"da9b7595-3174-4c3c-aee6-\
ba6735097c1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{"2", "\[Pi]", " ", "I", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"M", "[", "x", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
    RowBox[{"d", "->", "d0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", 
    RowBox[{"1", "/", "16"}], "]"}], "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"U", "[", 
        RowBox[{
         RowBox[{"1", "/", "16"}], ",", "0"}], "]"}], "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"MatrixExp", "[", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"M", "[", "x", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", 
               RowBox[{"1", "/", "16"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
        RowBox[{"d", "->", "d0"}]}], ")"}], " ", ".", " ", 
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"1", "/", "16"}], ",", "0"}], "]"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", 
    RowBox[{"1", "/", "4"}], "]"}], "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"U", "[", 
        RowBox[{
         RowBox[{"1", "/", "4"}], ",", "0"}], "]"}], "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"MatrixExp", "[", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"M", "[", "x", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", 
               RowBox[{"1", "/", "4"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
        RowBox[{"d", "->", "d0"}]}], ")"}], " ", ".", " ", 
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", "0"}], "]"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "\[Infinity]", "]"}], "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalM]p", "[", 
       RowBox[{"1", "/", "4"}], "]"}], " ", ".", " ", 
      RowBox[{"\[ScriptCapitalM]p", "[", 
       RowBox[{"1", "/", "16"}], "]"}], " ", ".", " ", 
      RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.9593905860098143`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"04b63209-e107-444b-a503-b22af657edfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis choice", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384348451483*^9}},ExpressionUUID->"9821e856-e74a-4bac-8954-\
12f8c87df85a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"ESpace", "[", 
      RowBox[{"\[ScriptCapitalM]p", "[", "0", "]"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalM]p", "[", 
      RowBox[{"1", "/", "16"}], "]"}], ".", "v1"}], "-", "v1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]p", "[", 
        RowBox[{"1", "/", "4"}], "]"}], ".", "v1"}], "-", "v1"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "z"}]}], ")"}]], "/.", 
    RowBox[{"z", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Pi]", " ", "I", " ", "d0"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v4", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalM]p", "[", "\[Infinity]", "]"}], "-", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalM]p", "[", "\[Infinity]", "]"}], "-", 
        RowBox[{"z", " ", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], ")"}], ".", "v1"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}]], "/.", 
    RowBox[{"z", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Pi]", " ", "I", " ", "d0"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Det", "[", "T", "]"}], ",", "150"}], "]"}], "]"}], "!=", 
  "0"}]}], "Input",
 CellChangeTimes->{{3.957494506263098*^9, 3.957494543615053*^9}, {
   3.9574947036400146`*^9, 3.957494718366934*^9}, {3.957494995702922*^9, 
   3.957494996648844*^9}, {3.9574950442632093`*^9, 3.957495050551097*^9}, {
   3.957495088032056*^9, 3.9574950966012897`*^9}, {3.957495144560706*^9, 
   3.957495147262958*^9}, {3.957495177314444*^9, 3.957495189102798*^9}, 
   3.9574952277358017`*^9, {3.9575621091022663`*^9, 3.957562130221127*^9}, {
   3.957562223293703*^9, 3.9575622581739597`*^9}, {3.9575623369446297`*^9, 
   3.957562356206251*^9}, {3.957562415185033*^9, 3.957562443758149*^9}, {
   3.957562486005178*^9, 3.957562552268568*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e3c5b845-41ad-4b3a-841b-dfc208c8386f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recognition", "Subsubsection",
 CellChangeTimes->{{3.95938435930783*^9, 
  3.959384364795381*^9}},ExpressionUUID->"25a466f7-589d-4482-bf71-\
95b907b04409"],

Cell["\<\
Function to recognize a rational function of z=Exp[I \[Pi] d] by its value at \
d=d0:\
\>", "Text",ExpressionUUID->"bb35bb1a-896f-4724-9a3f-9587d0985420"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RecognizeRational", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}], ",", 
    RowBox[{"l_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"z", "^", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "k"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "*", 
             RowBox[{"z", "^", 
              RowBox[{"Range", "[", 
               RowBox[{"0", ",", "l"}], "]"}]}]}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{";;", 
           RowBox[{"k", "+", "1"}]}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "k"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "l"}], "-", "1"}], ";;"}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "l"}], "]"}]}]}]], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RecognizeLaurent", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "funcs", "}"}], ",", 
    RowBox[{
     RowBox[{"funcs", "=", 
      RowBox[{"RandomSample", "[", 
       RowBox[{"z", "^", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"-", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"funcs", ",", 
            RowBox[{"{", 
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"Factor", "[", 
       FractionBox[
        RowBox[{"Most", "[", "coefs", "]"}], 
        RowBox[{"Last", "[", "coefs", "]"}]], "]"}], ".", "funcs"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.957406539239664*^9, 3.957406539366879*^9}, {
   3.9574073726465073`*^9, 3.9574073898146772`*^9}, {3.9574074214312468`*^9, 
   3.957407467526968*^9}, {3.9574075002471437`*^9, 3.9574075074147263`*^9}, 
   3.957408073556089*^9, {3.957474441534766*^9, 3.957474468182858*^9}, 
   3.957474652401434*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"036f2c83-0328-45c4-9ad3-1423043f156b"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "#", "]"}], "=", 
      RowBox[{"Map", "[", 
       RowBox[{"RecognizeRational", ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Inverse", "[", "T", "]"}], " ", ".", " ", 
          RowBox[{"\[ScriptCapitalM]p", "[", "#", "]"}], " ", ".", " ", "T"}],
          ")"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "/", "16"}], ",", 
     RowBox[{"1", "/", "4"}], ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.957494553806878*^9, 3.957494557743078*^9}, {
   3.957494619710561*^9, 3.95749465292728*^9}, {3.957495243967168*^9, 
   3.957495244127037*^9}, {3.957562302445571*^9, 3.957562303709283*^9}, 
   3.95756237482227*^9, {3.9575626191035767`*^9, 3.957562621389924*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"33479792-5a59-4ac5-bb9b-c4541a161a0a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Twisted Riemann bilinear relations:", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384297331435*^9}},ExpressionUUID->"8ffc1f3c-4200-4c40-acca-\
1262c3ae31bf"],

Cell["Relations are formulated for the 3\[Times]3 block.", "Text",
 CellChangeTimes->{{3.959384386475976*^9, 3.959384415675531*^9}, {
  3.959390651710403*^9, 
  3.959390652854259*^9}},ExpressionUUID->"80f438a1-b473-4579-b181-\
ff05b7420bca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "#", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"2", ";;"}], ",", 
        RowBox[{"2", ";;"}]}], "]"}], "]"}], "&"}], "/@", "finitePoles"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9593847402932653`*^9, 3.959384745892933*^9}, {
  3.959390657390724*^9, 3.959390685854302*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"edc3ff76-cd85-4c9a-87f8-8fca79fca4e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"B", "=", 
  RowBox[{
   RowBox[{"B", "/.", " ", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"B", ".", "#"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Inverse", "@", 
                 RowBox[{"Transpose", "@", "#"}]}], "/.", 
                RowBox[{"z", "->", 
                 RowBox[{"1", "/", "z"}]}]}], ")"}], ".", "B"}]}], "&"}], "/@",
            "\[ScriptCapitalM]s"}], "]"}], "==", "0"}], ",", 
        RowBox[{"Variables", "[", "B", "]"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{"_a", "->", 
    RowBox[{"4", 
     SuperscriptBox["z", "4"]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.959384462599482*^9, 3.95938456304461*^9}, {
   3.9593846477024107`*^9, 3.959384692205195*^9}, 3.9593847365970783`*^9, {
   3.959390680662183*^9, 3.9593906813135843`*^9}, {3.959390735303797*^9, 
   3.959390748398864*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"cbd0c566-e459-4e8c-bbd5-bc3b7d1ceb89"],

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Det", "[", "B", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.959390750919588*^9, 3.9593907556941643`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"cdbcb089-cef1-49c8-99a7-097e91e81c33"],

Cell["\<\
Transformation to a basis adjusted to ker(B) at zeros of det(B) gives \
reducible monodromy:\
\>", "Text",
 CellChangeTimes->{{3.9593850967341537`*^9, 3.95938510579039*^9}, {
  3.959385182822527*^9, 3.959385218038604*^9}, {3.95938648247358*^9, 
  3.9593864896018867`*^9}},ExpressionUUID->"bafc13bf-5c35-4302-829a-\
f9051bb07eaa"],

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T1", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Reverse", "@", 
         RowBox[{"PickBasis", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"NullSpace", "[", 
             RowBox[{"B", "/.", "#"}], "]"}], ",", 
            RowBox[{"IdentityMatrix", "[", 
             RowBox[{"Length", "[", "B", "]"}], "]"}]}], "]"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"zero", "=", 
       RowBox[{"z", "/.", "#"}]}], ";", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ArrayPlot", "[", 
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{"Transform", "[", 
              RowBox[{"#", ",", "T1"}], "]"}], "]"}], ",", 
            RowBox[{"ImageSize", "->", "Tiny"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalM]s", "/.", "#"}], ")"}]}], ",", 
        RowBox[{"\"\<z=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"zero", ",", "InputForm"}], "]"}], "<>", "\"\<: \>\""}]}], 
       "]"}]}], ")"}], "&"}], "/@", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"Det", "[", "B", "]"}], "]"}], "==", "0"}], ",", "z"}], 
       "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", "->", "0"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959384960477951*^9, 3.9593849918780403`*^9}, {
  3.95938502906264*^9, 3.959385043806149*^9}, {3.95938514420865*^9, 
  3.959385175398456*^9}, {3.959390769776682*^9, 3.959390805478608*^9}, {
  3.959390837656057*^9, 3.959390848438826*^9}, {3.959390893831308*^9, 
  3.959391020862733*^9}, {3.959391157064148*^9, 3.959391168966962*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"12e3750c-d7c3-45bf-b85d-efec87a16332"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.959391076961356*^9, 3.959391077606147*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1cfee51f-9222-4402-9197-1891d6efb133"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 1571.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Linux x86 (64-bit) (April 18, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"eb857518-3cac-4d6c-8f71-2d703677d64f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 161, 3, 144, "Title",ExpressionUUID->"61569069-f70e-4bfa-87f0-8a607f9ea875"],
Cell[CellGroupData[{
Cell[762, 29, 77, 0, 99, "Section",ExpressionUUID->"cbdd6f73-144c-4f73-9fbf-c78b9ae53817"],
Cell[842, 31, 245, 6, 105, "Input",ExpressionUUID->"26a6c60b-5a37-4e15-aab2-9986ed94b75e"],
Cell[1090, 39, 604, 16, 105, "Input",ExpressionUUID->"d00078eb-26d6-43e2-9800-3b30fbab33c2"],
Cell[1697, 57, 1432, 43, 74, "Input",ExpressionUUID->"ffe2bed6-5ad9-41c2-bf4c-884b7575b84e"],
Cell[3132, 102, 730, 19, 74, "Input",ExpressionUUID->"ebad3c8d-32f9-42d7-b111-dc832c8ae407"],
Cell[3865, 123, 955, 24, 105, "Input",ExpressionUUID->"3f0b71bf-b216-461b-a1db-c380cc648429"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4857, 152, 89, 0, 99, "Section",ExpressionUUID->"1163e6bb-9b57-489c-939c-c6aa003f4771"],
Cell[4949, 154, 128, 2, 44, "Input",ExpressionUUID->"03dc5ead-6d75-4645-91e0-bda78cfc935a"],
Cell[5080, 158, 1112, 24, 49, "Input",ExpressionUUID->"73b695f3-52fe-48a2-b0cc-bea5e6c01c58"],
Cell[CellGroupData[{
Cell[6217, 186, 307, 5, 65, "Subsubsection",ExpressionUUID->"dd90e7b7-5b18-43aa-bc76-65f27bf9b44b"],
Cell[6527, 193, 186, 4, 44, "Input",ExpressionUUID->"bbebde2c-722a-49c6-8c1b-b556d020ec08"],
Cell[6716, 199, 106, 0, 50, "Text",ExpressionUUID->"92c9ad15-5f2f-4eec-83bc-9f51402c1d10"],
Cell[6825, 201, 234, 5, 74, "Input",ExpressionUUID->"ac5bc4f8-782f-4127-8f3c-3a13341234df"],
Cell[7062, 208, 523, 12, 44, "Input",ExpressionUUID->"4784e165-38f0-49d6-8a9a-1e31a192f7e6"],
Cell[7588, 222, 251, 5, 44, "Input",ExpressionUUID->"5148a054-5f17-4185-b6b2-447d31f8ad4d"],
Cell[7842, 229, 164, 3, 44, "Input",ExpressionUUID->"4d7fd9ef-c4aa-45ff-934a-36a2f9afaca4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8043, 237, 227, 4, 65, "Subsubsection",ExpressionUUID->"b17bd5ec-8d9d-435d-b779-3e8a608f5d1d"],
Cell[8273, 243, 176, 4, 44, "Input",ExpressionUUID->"6e831054-5b96-4818-a23b-3ada5e7bf233"],
Cell[8452, 249, 302, 7, 44, "Input",ExpressionUUID->"9c568dee-7f9c-44c3-883a-7bb5fa8c7797"],
Cell[8757, 258, 147, 2, 50, "Text",ExpressionUUID->"9bb15db6-7b81-4803-b232-13f819b525dd"],
Cell[8907, 262, 1089, 35, 80, "Input",ExpressionUUID->"596dcbed-7c79-4746-97e3-10a94a9eb271"],
Cell[9999, 299, 127, 0, 50, "Text",ExpressionUUID->"ee298dc5-21d7-46d4-a34c-223f063bb2bb"],
Cell[10129, 301, 1237, 38, 105, "Input",ExpressionUUID->"772d74bf-91d4-485a-85c0-a452eb5c14b4"],
Cell[11369, 341, 81, 0, 50, "Text",ExpressionUUID->"ecd3f4a0-9616-40ad-85ff-903df5788d66"],
Cell[11453, 343, 148, 3, 44, "Input",ExpressionUUID->"db4f00d6-737b-4f20-b89a-9f8a8ac4ff61"],
Cell[11604, 348, 177, 3, 50, "Text",ExpressionUUID->"687f5fb2-ec40-4a09-b05c-fc21d499604a"],
Cell[11784, 353, 3798, 102, 377, "Input",ExpressionUUID->"795a355d-b6b3-458f-a015-0dfc9c1c4c3e"],
Cell[15585, 457, 549, 16, 44, "Input",ExpressionUUID->"89ac090e-abf3-45cd-a438-db22f9c36fa8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16171, 478, 168, 3, 65, "Subsubsection",ExpressionUUID->"da9b7595-3174-4c3c-aee6-ba6735097c1c"],
Cell[16342, 483, 2969, 83, 339, "Input",ExpressionUUID->"04b63209-e107-444b-a503-b22af657edfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19348, 571, 163, 3, 65, "Subsubsection",ExpressionUUID->"9821e856-e74a-4bac-8954-12f8c87df85a"],
Cell[19514, 576, 2569, 69, 278, "Input",ExpressionUUID->"e3c5b845-41ad-4b3a-841b-dfc208c8386f"]
}, Closed]],
Cell[CellGroupData[{
Cell[22120, 650, 161, 3, 51, "Subsubsection",ExpressionUUID->"25a466f7-589d-4482-bf71-95b907b04409"],
Cell[22284, 655, 164, 3, 50, "Text",ExpressionUUID->"bb35bb1a-896f-4724-9a3f-9587d0985420"],
Cell[22451, 660, 3360, 95, 283, "Input",ExpressionUUID->"036f2c83-0328-45c4-9ad3-1423043f156b"],
Cell[25814, 757, 1021, 23, 46, "Input",ExpressionUUID->"33479792-5a59-4ac5-bb9b-c4541a161a0a"]
}, Closed]],
Cell[CellGroupData[{
Cell[26872, 785, 186, 3, 51, "Subsubsection",ExpressionUUID->"8ffc1f3c-4200-4c40-acca-1262c3ae31bf"],
Cell[27061, 790, 241, 4, 50, "Text",ExpressionUUID->"80f438a1-b473-4579-b181-ff05b7420bca"],
Cell[27305, 796, 522, 14, 44, "Input",ExpressionUUID->"edc3ff76-cd85-4c9a-87f8-8fca79fca4e2"],
Cell[27830, 812, 1357, 37, 74, "Input",ExpressionUUID->"cbd0c566-e459-4e8c-bbd5-bc3b7d1ceb89"],
Cell[29190, 851, 236, 4, 44, "Input",ExpressionUUID->"cdbcb089-cef1-49c8-99a7-097e91e81c33"],
Cell[29429, 857, 339, 7, 50, "Text",ExpressionUUID->"bafc13bf-5c35-4302-829a-f9051bb07eaa"],
Cell[29771, 866, 1998, 51, 145, "Input",ExpressionUUID->"12e3750c-d7c3-45bf-b85d-efec87a16332"],
Cell[31772, 919, 175, 2, 44, "Input",ExpressionUUID->"1cfee51f-9222-4402-9197-1891d6efb133"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/example5_sunrise_2loops_2masses.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     45959,       1248]
NotebookOptionsPosition[     40594,       1166]
NotebookOutlinePosition[     41028,       1183]
CellTagsIndexPosition[     40985,       1180]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Two-loop sunrise", "Title",ExpressionUUID->"a074294e-3293-4c61-907a-8924089001b7"],

Cell[CellGroupData[{

Cell["IBP", "Section",ExpressionUUID->"9e93f1e7-5471-4c56-9287-1bfc79d45a3e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"<<", "LiteRed2`"}], "\n", 
   RowBox[{"<<", "Mint`"}], "\n", 
   RowBox[{"<<", "Fermatica`"}]}], "*)"}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"339869dd-277a-43a3-9ac0-e0b6cbc50207"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Declare", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l1", ",", "l2", ",", "p"}], "}"}], ",", "Vector", ",", 
      RowBox[{"{", 
       RowBox[{"mm1", ",", "mm2"}], "}"}], ",", "Number"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", "p", "]"}], "=", "1"}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.957834316920547*^9, 3.957834325932331*^9}, {
  3.957834359717558*^9, 3.9578343598681183`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"06514b6d-25bd-4314-980a-81cfd2c6fdcd"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"graph", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "->", "1"}], ",", "s", ",", "p"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "mm1", ",", "l1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "mm2", ",", "l2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "2"}], ",", "mm2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "->", 
          RowBox[{"-", "2"}]}], ",", "s", ",", "p"}], "}"}]}], "}"}]}], ";"}],
    "\n", 
   RowBox[{"FeynGraphPlot", "[", 
    RowBox[{"graph", ",", 
     RowBox[{"EdgeStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mm1", "->", 
         RowBox[{"{", "Blue", "}"}]}], ",", 
        RowBox[{"mm2", "->", 
         RowBox[{"{", 
          RowBox[{"Darker", "@", "Green"}], "}"}]}], ",", 
        RowBox[{"s", "->", 
         RowBox[{"{", "Thick", "}"}]}]}], "}"}]}]}], "]"}]}], "*)"}]], "Input",\

 CellChangeTimes->{{3.953008165490357*^9, 3.9530081704005527`*^9}, {
   3.9530082522412157`*^9, 3.9530083589293213`*^9}, {3.953008413041535*^9, 
   3.9530084271774693`*^9}, {3.953011907267707*^9, 3.953012096531417*^9}, {
   3.9530872061434727`*^9, 3.953087209759354*^9}, {3.9530907607688913`*^9, 
   3.953090782776044*^9}, {3.9530908385765333`*^9, 3.953090874624528*^9}, 
   3.953090917160983*^9, 3.957834373117847*^9, {3.957835529413719*^9, 
   3.957835529508958*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"9366162a-a3cc-4608-ad93-623fc703e787"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"NewDsBasis", "[", 
    RowBox[{"sun2m12", ",", 
     RowBox[{"-", 
      RowBox[{"GraphToDs", "[", 
       RowBox[{"graph", ",", 
        RowBox[{"{", 
         RowBox[{"l1", ",", "l2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "l2"}], "}"}], ",", 
     RowBox[{"CutDs", "->", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"Append", "->", "True"}], ",", 
     RowBox[{"SolvejSector", "->", "True"}], ",", 
     RowBox[{"Directory", "->", "\"\<sun2m12\>\""}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiskSave", "[", "sun2m12", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dsys", "=", 
     RowBox[{"MakeDSystem", "[", 
      RowBox[{
       RowBox[{"MIs", "[", "sun2m12", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm1", ",", "mm2"}], "}"}]}], "]"}]}], ";"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.946678898420568*^9, 3.946678920971496*^9}, {
  3.9466791178451433`*^9, 3.9466792124380417`*^9}, {3.9466793461432047`*^9, 
  3.946679377558865*^9}, {3.946679480016284*^9, 3.9466795117918243`*^9}, {
  3.946679734881947*^9, 3.9466797391201*^9}, {3.953007820649447*^9, 
  3.953007863096795*^9}, {3.953007911804448*^9, 3.953007912001046*^9}, {
  3.95300801602544*^9, 3.953008097048902*^9}, {3.95300845608333*^9, 
  3.9530084930974083`*^9}, {3.953012114709149*^9, 3.953012119299489*^9}, {
  3.9530872262093153`*^9, 3.953087228695183*^9}, {3.953090889568378*^9, 
  3.953090908904817*^9}, {3.9578343892286453`*^9, 3.9578344239643784`*^9}, {
  3.9578346894466467`*^9, 3.957834695036004*^9}, {3.9578351520527983`*^9, 
  3.9578351552520437`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"2d55c8d8-179c-42a5-9b5b-4d98f733fe3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy group", "Section",ExpressionUUID->"3091f9c8-08bd-438a-a1c1-a85f227a2086"],

Cell[BoxData[
 RowBox[{"<<", "Libra`"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"79fcde17-97ea-4bd4-8328-c3e37324e926"],

Cell[CellGroupData[{

Cell["Differential system, passing to new variables", "Subsubsection",
 CellChangeTimes->{{3.959385539767915*^9, 3.9593855635037622`*^9}, {
  3.959386665385488*^9, 
  3.959386670169433*^9}},ExpressionUUID->"f1d4054f-8ac7-4241-a04a-\
c6aa4d5b0fc6"],

Cell[BoxData[
 RowBox[{"dsys", "=", 
  InterpretationBox[
   TagBox[
    TooltipBox[
     PanelBox["\<\"data\"\>",
      FrameMargins->Small],
     "\"Fri 20 Jun 2025 13:55:14\"",
     TooltipStyle->"TextStyling"],
    Annotation[#, "Fri 20 Jun 2025 13:55:14", "Tooltip"]& ],
   Uncompress[
   "1:eJztWEtPwkAQLrTFakh8nLiaePQA/\
AIOHj0Q4g9QIyRNQBIL8e965GAiB4xEKbXbhW5ndna3RCTSyKGwdL7Z+ea1j/P7YadXtiwrcOLHtR+\
MxKgz7ncDO/4xGDR6NpABIz/+tvwo/iS/kGiFjdz4ceMPugHX7jHtdyN/+HjX90sMXQbAdn8c+\
DX2Vxmg/bd4koABHvAbG0i3h8/dJy7IVcM3gmMyEzN9TTQZYEXgXQVgS4SVy4w+\
laoygfsUuCZ3Bq0zlUF4j/\
DBSpT0wu8xmWuYzHMwOTEw4ZFw86fWFuNfMCeeAfsdwo5IWXSTLDNk4QEbJiiZO5e4UNrXyPQDIf9O\
2GH24lQTT5uYxU3t1qLQLC+aWHnYE5JEnQ1xNB2ZB/SnSlvb4FfVDJNc/\
lVlW8uQbdjKqWE2GnVrrKUVDnGra7KRQMNFC1XFj1uI7MJitJIjYH+\
oXatVbSOS0hyjj7NJiNBfGC1JhBRbKKOoMmTGTBlkOnOdNAPNKLgXEysc3CBNgAV8llNiFkE8/\
wZp31MROQ7SoRq4epE71GRraMzWmYauSImidoQthiEkiRIFi4E1ET+\
aafEjgE5zTfNpLnkwZpQo5L7DY9u+B4PyHuSkXjQ/NHvtZKgtgqqmCBaFLwKkWGzx/\
nvRzsOQthIXqPgbF0Op0ZHc2CJ10PlKXtCowThlDNF4Zv1qC4VDxKVgDoZH1Q2usQrtlSqwf6Gsb0+\
UnrQuLo3b84XmqE5w3/z66UqYJznr1XhavcyQU13bzNQXQ8iW+oZH1pZl5TiyfgPcJcVH"]]}]], \
"Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.959391314763833*^9, 3.959391319534494*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"dc6d4f00-09da-4ebf-87d1-6d3ec8511dbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NewDSystem", "[", 
   RowBox[{"M", ",", "dsys"}], "]"}], ";"}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"b163e5ba-eff3-4216-89e5-6c8e90b33c9b"],

Cell["Poles positions and Poincare ranks:", "Text",ExpressionUUID->"cccf969b-089f-44a8-8ba3-b9af6b5bbdd7"],

Cell[BoxData[{
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "mm1"}], "]"}], "\n", 
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "mm2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.957834536285329*^9, 3.9578345423240347`*^9}, {
  3.957835294837659*^9, 3.957835297132564*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"704c462b-d292-42ed-89d8-5decb777df97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"VisTransformation", "[", 
    RowBox[{"M", ",", "mm1", ",", 
     RowBox[{"d", "-", "4"}], ",", 
     RowBox[{"Animate", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "16", "}"}], "\[LongLeftRightArrow]", 
         RowBox[{"{", "6", "}"}]}], ",", 
        RowBox[{
         RowBox[{"{", "14", "}"}], "\[LongLeftRightArrow]", 
         RowBox[{"{", "6", "}"}]}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Transform", "[", 
   RowBox[{"M", ",", "T"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.957836175476315*^9, 3.957836183795933*^9}, 
   3.957908982833194*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"a07acf0e-63b2-4aa3-8625-bd52cb46618b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"VisTransformation", "[", 
    RowBox[{"M", ",", "mm2", ",", 
     RowBox[{"d", "-", "4"}], ",", 
     RowBox[{"Animate", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "3", "}"}], "\[LongLeftRightArrow]", 
         RowBox[{"{", "13", "}"}]}], ",", 
        RowBox[{
         RowBox[{"{", "13", "}"}], "\[LongLeftRightArrow]", 
         RowBox[{"{", "3", "}"}]}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Transform", "[", 
   RowBox[{"M", ",", "T"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.9578362412116747`*^9, 3.957908991687643*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"77cdbc22-2a76-4fe0-bbcc-6eb66e79badb"],

Cell[BoxData[{
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "mm1"}], "]"}], "\n", 
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "mm2"}], "]"}]}], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"a344fe95-9efc-4565-bc70-c350dfa065da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChangeVar", "[", 
   RowBox[{"M", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mm1", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "x"}], "+", 
        RowBox[{"4", "y"}], "+", "1"}]}], ",", 
      RowBox[{"mm2", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "x"}], "+", "y", "+", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9530913054899817`*^9, 3.9530913769130507`*^9}, {
   3.953091551858487*^9, 3.953091644265585*^9}, {3.9530920342503443`*^9, 
   3.953092137162504*^9}, {3.953092189626308*^9, 3.9530922251226*^9}, {
   3.953092259203553*^9, 3.953092286866612*^9}, {3.953092358435931*^9, 
   3.9530923622586*^9}, {3.9578356174440804`*^9, 3.9578356263000298`*^9}, 
   3.9578356628926277`*^9, {3.957836580876339*^9, 3.957836604915453*^9}, {
   3.957836684853106*^9, 3.9578366940036488`*^9}, {3.957836725740333*^9, 
   3.957836737579245*^9}, {3.9578372088213387`*^9, 3.95783722013951*^9}, {
   3.957837840910486*^9, 3.9578378425821466`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f5d132a8-292d-4c38-b146-4850df62faf0"],

Cell[BoxData[{
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "x"}], "]"}], "\n", 
 RowBox[{"PolesInfo", "[", 
  RowBox[{"M", ",", "y"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9578363101317263`*^9, 3.9578363110757103`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"5f470bc8-62de-48ea-8e7e-a09a37225de6"],

Cell[BoxData[
 RowBox[{"Denominators", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.957835922244256*^9, 3.957835927539673*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"f15ed9d5-9b59-4b78-a238-b5316bb1ed3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric Frobenius expansion", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 3.959384335323197*^9}, {
  3.959385283472686*^9, 
  3.959385287742914*^9}},ExpressionUUID->"feed69c3-15b0-4d51-9f2f-\
1d50195570c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d0", "=", 
   RowBox[{"12", "/", "\[Pi]"}]}], ";"}]], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"637e28fe-8b7d-485f-a081-25fe23ff4987"],

Cell["Precision:", "Text",ExpressionUUID->"55d6312c-f93e-4496-bf2f-993c4013d3ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "250"}], ";"}]], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"20bc45d4-b888-4c05-ac75-9e5f3475b7cb"],

Cell[BoxData[
 RowBox[{"finitePolesY", "=", 
  RowBox[{"SortBy", "[", 
   RowBox[{
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"PolesPosition", "[", 
       RowBox[{"M", ",", "x"}], "]"}], ",", 
      RowBox[{"{", "\[Infinity]", "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"#", "/.", 
       RowBox[{"y", "->", 
        RowBox[{"1", "/", "49"}]}]}], "]"}], "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95783641796472*^9, 3.957836418547696*^9}, {
   3.957837082180422*^9, 3.957837115508822*^9}, {3.9578372414120913`*^9, 
   3.957837253651928*^9}, 3.957837540742281*^9, {3.959391493375786*^9, 
   3.959391493430805*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"61025610-c279-47c5-b43b-a1ac07c8dd37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"y0", "=", 
   RowBox[{"1", "/", "49"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.957837303965496*^9, 3.957837307787327*^9}, {
  3.959391495751197*^9, 3.959391496599182*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"42edb71e-52e4-4d0b-94bc-54a04536d3f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finitePoles", "=", 
   RowBox[{"finitePolesY", "/.", 
    RowBox[{"y", "->", "y0"}]}]}], ";", 
  RowBox[{"N", "[", "finitePoles", "]"}]}]], "Input",
 CellChangeTimes->{{3.957837546595818*^9, 3.957837576684046*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"26ae2d2f-85af-4030-95bb-8ed57a365f63"],

Cell["\<\
Prepare data for U and U^-1 using Libra's routine SeriesSolutionData\
\>", "Text",ExpressionUUID->"22c528c4-3d87-49e9-a18d-83fef8dae8f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sd", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", "x", "]"}], "/.", 
         RowBox[{"y", "->", "y0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "finitePoles"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sdit", "[", "#", "]"}], "=", 
      RowBox[{"SeriesSolutionData", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Transpose", "@", 
           RowBox[{"M", "[", "x", "]"}]}]}], "/.", 
         RowBox[{"y", "->", "y0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "#"}], ")"}]}]}], "}"}]}], "]"}]}], ")"}], 
    "&"}], "/@", "finitePoles"}], ";"}]}], "Input",
 CellChangeTimes->{{3.957837284964265*^9, 3.957837357532317*^9}, {
  3.957837531492888*^9, 3.9578375340364532`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"ada3ec5c-498e-448f-8deb-378ea7f5e66b"],

Cell["Calculate convergence radii and optimal matching points:", "Text",ExpressionUUID->"6ad1aef1-9afa-49af-b94a-61864925ec22"],

Cell[BoxData[{
 RowBox[{"convergenceRadii", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"#", "-", 
         RowBox[{"(", 
          RowBox[{"finitePoles", "/.", 
           RowBox[{"y", "->", "y0"}]}], ")"}]}], "]"}], ",", "0"}], "]"}], 
     "]"}], "&"}], "/@", "finitePoles"}]}], "\n", 
 RowBox[{"matchingPoints", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "]"}], "&"}], "@@@", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"finitePoles", "/.", 
          RowBox[{"y", "->", "y0"}]}], ")"}], ",", "convergenceRadii"}], 
       "}"}], "]"}], ",", "2", ",", "1"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9578373826695337`*^9, 3.957837422940134*^9}, {
  3.957837523540475*^9, 3.9578375278446817`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"7000802d-96fb-4825-916b-2085b5e17760"],

Cell["Calculating connection matrices", "Text",
 CellChangeTimes->{{3.9593905455900183`*^9, 
  3.9593905518861313`*^9}},ExpressionUUID->"09f8823e-2730-461e-812c-\
f38c4f6d0a66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"matchingPoints", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"finitePoles", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"convergenceRadii", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], ";", "\n", 
     RowBox[{"Nterms", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"-", "1.2"}], 
        RowBox[{"p", "/", 
         RowBox[{"Log10", "[", "q", "]"}]}]}], "]"}]}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Evaluating U[\>\"", ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
       RowBox[{"finitePoles", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       ",", "\"\<], expansion parameter q=\>\"", ",", "q", 
       ",", "\"\<, number of term Nterm=\>\"", ",", "Nterms"}], "]"}], ";", 
     "\n", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
        RowBox[{"finitePoles", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "=", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"ConstructSeriesSolution", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"sdit", "[", 
            RowBox[{"finitePoles", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], "/.", 
           RowBox[{"d", "->", 
            RowBox[{"N", "[", 
             RowBox[{"d0", ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "I"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"matchingPoints", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", 
                 RowBox[{"finitePoles", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{
               RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
            "Nterms"}], "}"}]}], "]"}], "]"}], " ", ".", " ", 
       RowBox[{"ConstructSeriesSolution", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sd", "[", 
           RowBox[{"finitePoles", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"d", "->", 
           RowBox[{"N", "[", 
            RowBox[{"d0", ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"matchingPoints", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"finitePoles", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"Log", "[", "Nterms", "]"}], "*", "p"}]}], "]"}], ",", 
           "Nterms"}], "}"}]}], "]"}]}]}]}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"Length", "[", "finitePoles", "]"}], "-", "1"}]}], "}"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.95783743609547*^9, 3.957837493670247*^9}, {
  3.957837931344821*^9, 3.957837935856373*^9}, {3.957839807710709*^9, 
  3.9578398079895267`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"753dabd7-17ad-4113-adce-38a9713cc26e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox["y0"]}], ",", "y0"}], "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"U", "[", 
     RowBox[{"y0", ",", 
      RowBox[{"-", 
       SqrtBox["y0"]}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "y0"}]}], ")"}]}], ",", "y0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "y0"}]}], ")"}]}], ",", 
      SqrtBox["y0"]}], "]"}], ".", 
    RowBox[{"U", "[", 
     RowBox[{
      SqrtBox["y0"], ",", "y0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", "y0"}], "2"], ",", "y0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", "y0"}], "2"], ",", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "y0"}]}], ")"}]}]}], "]"}], ".", 
    RowBox[{"U", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "y0"}]}], ")"}]}], ",", "y0"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.95783382024517*^9, {3.95783815157684*^9, 3.957838160160901*^9}, {
   3.957838204000826*^9, 3.957838321881385*^9}, {3.95783909905236*^9, 
   3.9578391092767467`*^9}, {3.957909200295789*^9, 3.9579092014952517`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"69e81774-6e3e-474b-b5ba-637400aaaead"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric monodromy", "Subsubsection",
 CellChangeTimes->{{3.959386982744525*^9, 
  3.959386997120653*^9}},ExpressionUUID->"efc26b90-79f7-4208-a4a6-\
02a8c803a80e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "y0", "]"}], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{"2", "\[Pi]", " ", "I", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", "x", "]"}], "/.", 
          RowBox[{"y", "->", "y0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
    RowBox[{"d", "->", "d0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", 
    RowBox[{"-", 
     SqrtBox["y0"]}], "]"}], "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{"U", "[", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["y0"]}], ",", "y0"}], "]"}], "]"}], ".", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{"2", "\[Pi]", " ", "I", " ", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"M", "[", "x", "]"}], "/.", 
           RowBox[{"y", "->", "y0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", 
             SqrtBox["y0"]}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "/.", 
      RowBox[{"d", "->", "d0"}]}], "]"}], ".", 
    RowBox[{"U", "[", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox["y0"]}], ",", "y0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", 
    SqrtBox["y0"], "]"}], "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{"U", "[", 
      RowBox[{
       SqrtBox["y0"], ",", "y0"}], "]"}], "]"}], ".", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{"2", "\[Pi]", " ", "I", " ", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"M", "[", "x", "]"}], "/.", 
           RowBox[{"y", "->", "y0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            SqrtBox["y0"], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "/.", 
      RowBox[{"d", "->", "d0"}]}], "]"}], ".", 
    RowBox[{"U", "[", 
     RowBox[{
      SqrtBox["y0"], ",", "y0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "y0"}]}], ")"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{"U", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "y0"}]}], ")"}]}], ",", "y0"}], "]"}], "]"}], ".", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{"2", "\[Pi]", " ", "I", " ", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"M", "[", "x", "]"}], "/.", 
           RowBox[{"y", "->", "y0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "y0"}]}], ")"}]}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "/.", 
      RowBox[{"d", "->", "d0"}]}], "]"}], ".", 
    RowBox[{"U", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "y0"}]}], ")"}]}], ",", "y0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", 
    FractionBox[
     RowBox[{"1", "+", "y0"}], "2"], "]"}], "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{"U", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", "y0"}], "2"], ",", "y0"}], "]"}], "]"}], ".", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{"2", "\[Pi]", " ", "I", " ", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"M", "[", "x", "]"}], "/.", 
           RowBox[{"y", "->", "y0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            FractionBox[
             RowBox[{"1", "+", "y0"}], "2"], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "/.", 
      RowBox[{"d", "->", "d0"}]}], "]"}], ".", 
    RowBox[{"U", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", "y0"}], "2"], ",", "y0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalM]p", "[", "\[Infinity]", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{
     RowBox[{"\[ScriptCapitalM]p", "[", 
      FractionBox[
       RowBox[{"1", "+", "y0"}], "2"], "]"}], ".", 
     RowBox[{"\[ScriptCapitalM]p", "[", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "y0"}]}], ")"}]}], "]"}], ".", 
     RowBox[{"\[ScriptCapitalM]p", "[", 
      SqrtBox["y0"], "]"}], ".", 
     RowBox[{"\[ScriptCapitalM]p", "[", "y0", "]"}], ".", 
     RowBox[{"\[ScriptCapitalM]p", "[", 
      RowBox[{"-", 
       SqrtBox["y0"]}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9578383420429773`*^9, 3.9578383799062653`*^9}, {
  3.957839956096445*^9, 3.957840018645132*^9}, {3.957909532799767*^9, 
  3.9579096480004387`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"436607ac-c7f9-4238-93c8-ad57bdb793e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis choice", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384348451483*^9}},ExpressionUUID->"53f758dc-895e-4917-afd3-\
395c7b8efab1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"ESpace", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalM]p", "[", "y0", "]"}], ",", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"24", " ", "\[ImaginaryI]"}]]}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalM]p", "[", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "y0"}]}], ")"}]}], "]"}], ".", "v1"}], "-", 
    "v1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalM]p", "[", 
      FractionBox[
       RowBox[{"1", "+", "y0"}], "2"], "]"}], ".", "v1"}], "-", "v1"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "v2", ",", "v3"}], "}"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Det", "[", "T", "]"}], ",", "150"}], "]"}], "]"}], "!=", 
  "0"}]}], "Input",
 CellChangeTimes->{{3.9578339768049097`*^9, 3.957834020419943*^9}, {
   3.957838574194174*^9, 3.957838618579886*^9}, {3.957838686484291*^9, 
   3.957838697147251*^9}, 3.957838798173521*^9, {3.9578391636944933`*^9, 
   3.957839187652911*^9}, 3.9578392868470907`*^9, {3.957839568608695*^9, 
   3.957839582805771*^9}, {3.957839635806962*^9, 3.9578396403660316`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"9661af4e-7d5d-4967-aead-81d52203af25"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recognition", "Subsubsection",
 CellChangeTimes->{{3.95938435930783*^9, 
  3.959384364795381*^9}},ExpressionUUID->"df4b9752-f3bf-4966-84f1-\
623984955d4d"],

Cell["\<\
Function to recognize a rational function of z=Exp[I \[Pi] d] by its value at \
d=d0:\
\>", "Text",ExpressionUUID->"8dfce273-483a-4106-85c0-e47b4526a89c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RecognizeRational", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}], ",", 
    RowBox[{"l_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"z", "^", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "k"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "*", 
             RowBox[{"z", "^", 
              RowBox[{"Range", "[", 
               RowBox[{"0", ",", "l"}], "]"}]}]}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{";;", 
           RowBox[{"k", "+", "1"}]}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "k"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"coefs", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "l"}], "-", "1"}], ";;"}], "]"}], "]"}], ".", 
        RowBox[{"z", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "l"}], "]"}]}]}]], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"RecognizeLaurent", "[", 
   RowBox[{"y_", ",", 
    RowBox[{"k_", ":", "15"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "funcs", "}"}], ",", 
    RowBox[{
     RowBox[{"funcs", "=", 
      RowBox[{"RandomSample", "[", 
       RowBox[{"z", "^", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"-", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coefs", "=", 
      RowBox[{"FindIntegerNullVector", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"funcs", ",", 
            RowBox[{"{", 
             RowBox[{"-", 
              RowBox[{"Chop", "[", "y", "]"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "->", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Pi]", " ", "d"}], "]"}]}], "/.", 
            RowBox[{"d", "->", "d0"}]}], "}"}]}], ",", "p"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"Factor", "[", 
       FractionBox[
        RowBox[{"Most", "[", "coefs", "]"}], 
        RowBox[{"Last", "[", "coefs", "]"}]], "]"}], ".", "funcs"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{3.9578337147384243`*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"fd910b97-38e7-4df0-b6d7-226a075fc576"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", "#", "]"}], "=", 
      RowBox[{"Map", "[", 
       RowBox[{"RecognizeRational", ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Inverse", "[", "T", "]"}], " ", ".", " ", 
          RowBox[{"\[ScriptCapitalM]p", "[", "#", "]"}], " ", ".", " ", "T"}],
          ")"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolesPosition", "[", 
      RowBox[{"M", ",", "x"}], "]"}], "/.", 
     RowBox[{"y", "->", "y0"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.957834029373098*^9, 3.957834029508561*^9}, {
  3.957838637909157*^9, 3.9578386668184547`*^9}, {3.957839218710869*^9, 
  3.9578392247973957`*^9}, {3.957839261102643*^9, 3.957839262366663*^9}, {
  3.957839591589676*^9, 3.957839603007038*^9}, {3.957839648229846*^9, 
  3.9578396784778767`*^9}, {3.957839726205985*^9, 3.957839726407261*^9}, {
  3.9579097020909147`*^9, 3.957909705000559*^9}, {3.9579097861987467`*^9, 
  3.957909788615377*^9}, {3.9579099327295637`*^9, 3.9579099328629303`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"5408743e-40aa-4c18-919e-03257c3b12a0"],

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]", "[", "\[Infinity]", "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    FractionBox[
     RowBox[{"1", "+", "y0"}], "2"], "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "y0"}]}], ")"}]}], "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    SqrtBox["y0"], "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", "y0", "]"}], ".", 
   RowBox[{"\[ScriptCapitalM]", "[", 
    RowBox[{"-", 
     SqrtBox["y0"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.957909893166985*^9, 3.957909916479039*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"095f2915-1b7b-4edc-87e0-582a0179f06f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twisted Riemann bilinear relations:", "Subsubsection",
 CellChangeTimes->{{3.959384285011073*^9, 
  3.959384297331435*^9}},ExpressionUUID->"fb3ac32e-cfb0-4eb8-969c-\
886241c5d71c"],

Cell["Relations are formulated for the 3\[Times]3 block.", "Text",
 CellChangeTimes->{{3.959384386475976*^9, 3.959384415675531*^9}, {
  3.959390651710403*^9, 
  3.959390652854259*^9}},ExpressionUUID->"59e5cdd6-f6a1-4692-b832-\
9d570465aa58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]s", "=", 
   RowBox[{"\[ScriptCapitalM]", "/@", "finitePoles"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9593847402932653`*^9, 3.959384745892933*^9}, {
   3.959390657390724*^9, 3.959390685854302*^9}, 3.959391964824461*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"136d5033-0844-4550-a68e-266c7a0e1839"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"B", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"B", "/.", " ", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"B", ".", "#"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Inverse", "@", 
                 RowBox[{"Transpose", "@", "#"}]}], "/.", 
                RowBox[{"z", "->", 
                 RowBox[{"1", "/", "z"}]}]}], ")"}], ".", "B"}]}], "&"}], "/@",
            "\[ScriptCapitalM]s"}], "]"}], "==", "0"}], ",", 
        RowBox[{"Variables", "[", "B", "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"_a", "->", 
     RowBox[{"z", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.959384462599482*^9, 3.95938456304461*^9}, {
   3.9593846477024107`*^9, 3.959384692205195*^9}, 3.9593847365970783`*^9, {
   3.959390680662183*^9, 3.9593906813135843`*^9}, {3.959390735303797*^9, 
   3.959390748398864*^9}, {3.959391979249866*^9, 3.959392005080513*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"5d56ab3a-0df2-473f-8470-d2f3d1c9dadd"],

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Det", "[", "B", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.959390750919588*^9, 3.9593907556941643`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"00718b1f-d2ce-4258-832e-30d1b97bdd0c"],

Cell["\<\
Transformation to a basis adjusted to ker(B) at zeros of det(B) gives \
reducible monodromy:\
\>", "Text",
 CellChangeTimes->{{3.9593850967341537`*^9, 3.95938510579039*^9}, {
  3.959385182822527*^9, 3.959385218038604*^9}, {3.95938648247358*^9, 
  3.9593864896018867`*^9}},ExpressionUUID->"36db7c96-898c-4f12-9b27-\
70cfa5370dfb"],

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T1", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Reverse", "@", 
         RowBox[{"PickBasis", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"NullSpace", "[", 
             RowBox[{"B", "/.", "#"}], "]"}], ",", 
            RowBox[{"IdentityMatrix", "[", 
             RowBox[{"Length", "[", "B", "]"}], "]"}]}], "]"}], "]"}]}], 
        "]"}]}], ";", 
      RowBox[{"zero", "=", 
       RowBox[{"z", "/.", "#"}]}], ";", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ArrayPlot", "[", 
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{"Transform", "[", 
              RowBox[{"#", ",", "T1"}], "]"}], "]"}], ",", 
            RowBox[{"ImageSize", "->", "Tiny"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalM]s", "/.", "#"}], ")"}]}], ",", 
        RowBox[{"\"\<z=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"zero", ",", "InputForm"}], "]"}], "<>", "\"\<: \>\""}]}], 
       "]"}]}], ")"}], "&"}], "/@", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"Det", "[", "B", "]"}], "]"}], "==", "0"}], ",", "z"}], 
       "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", "->", "0"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959384960477951*^9, 3.9593849918780403`*^9}, {
  3.95938502906264*^9, 3.959385043806149*^9}, {3.95938514420865*^9, 
  3.959385175398456*^9}, {3.959390769776682*^9, 3.959390805478608*^9}, {
  3.959390837656057*^9, 3.959390848438826*^9}, {3.959390893831308*^9, 
  3.959391020862733*^9}, {3.959391157064148*^9, 3.959391168966962*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"01bdebd3-d0d6-4e5f-ae02-8f2aa0bdbdc5"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.959391076961356*^9, 3.959391077606147*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"5cb87b11-288d-445d-ad4a-a617686a2937"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 1571.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Linux x86 (64-bit) (April 18, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b4b721dc-abf0-416a-b297-bd4ee6ed71ae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 88, 0, 144, "Title",ExpressionUUID->"a074294e-3293-4c61-907a-8924089001b7"],
Cell[CellGroupData[{
Cell[689, 26, 77, 0, 99, "Section",ExpressionUUID->"9e93f1e7-5471-4c56-9287-1bfc79d45a3e"],
Cell[769, 28, 246, 6, 105, "Input",ExpressionUUID->"339869dd-277a-43a3-9ac0-e0b6cbc50207"],
Cell[1018, 36, 683, 17, 105, "Input",ExpressionUUID->"06514b6d-25bd-4314-980a-81cfd2c6fdcd"],
Cell[1704, 55, 1702, 45, 74, "Input",ExpressionUUID->"9366162a-a3cc-4608-ad93-623fc703e787"],
Cell[3409, 102, 1791, 39, 135, "Input",ExpressionUUID->"2d55c8d8-179c-42a5-9b5b-4d98f733fe3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5237, 146, 89, 0, 99, "Section",ExpressionUUID->"3091f9c8-08bd-438a-a1c1-a85f227a2086"],
Cell[5329, 148, 129, 2, 44, "Input",ExpressionUUID->"79fcde17-97ea-4bd4-8328-c3e37324e926"],
Cell[CellGroupData[{
Cell[5483, 154, 247, 4, 65, "Subsubsection",ExpressionUUID->"f1d4054f-8ac7-4241-a04a-c6aa4d5b0fc6"],
Cell[5733, 160, 1309, 27, 49, "Input",ExpressionUUID->"dc6d4f00-09da-4ebf-87d1-6d3ec8511dbf"],
Cell[7045, 189, 187, 4, 44, "Input",ExpressionUUID->"b163e5ba-eff3-4216-89e5-6c8e90b33c9b"],
Cell[7235, 195, 106, 0, 50, "Text",ExpressionUUID->"cccf969b-089f-44a8-8ba3-b9af6b5bbdd7"],
Cell[7344, 197, 356, 7, 74, "Input",ExpressionUUID->"704c462b-d292-42ed-89d8-5decb777df97"],
Cell[7703, 206, 776, 20, 74, "Input",ExpressionUUID->"a07acf0e-63b2-4aa3-8625-bd52cb46618b"],
Cell[8482, 228, 750, 19, 74, "Input",ExpressionUUID->"77cdbc22-2a76-4fe0-bbcc-6eb66e79badb"],
Cell[9235, 249, 239, 5, 74, "Input",ExpressionUUID->"a344fe95-9efc-4565-bc70-c350dfa065da"],
Cell[9477, 256, 1192, 26, 46, "Input",ExpressionUUID->"f5d132a8-292d-4c38-b146-4850df62faf0"],
Cell[10672, 284, 305, 6, 74, "Input",ExpressionUUID->"5f470bc8-62de-48ea-8e7e-a09a37225de6"],
Cell[10980, 292, 210, 3, 44, "Input",ExpressionUUID->"f15ed9d5-9b59-4b78-a238-b5316bb1ed3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11227, 300, 227, 4, 65, "Subsubsection",ExpressionUUID->"feed69c3-15b0-4d51-9f2f-1d50195570c4"],
Cell[11457, 306, 176, 4, 44, "Input",ExpressionUUID->"637e28fe-8b7d-485f-a081-25fe23ff4987"],
Cell[11636, 312, 81, 0, 50, "Text",ExpressionUUID->"55d6312c-f93e-4496-bf2f-993c4013d3ae"],
Cell[11720, 314, 148, 3, 44, "Input",ExpressionUUID->"20bc45d4-b888-4c05-ac75-9e5f3475b7cb"],
Cell[11871, 319, 747, 18, 44, "Input",ExpressionUUID->"61025610-c279-47c5-b43b-a1ac07c8dd37"],
Cell[12621, 339, 287, 6, 44, "Input",ExpressionUUID->"42edb71e-52e4-4d0b-94bc-54a04536d3f9"],
Cell[12911, 347, 328, 7, 44, "Input",ExpressionUUID->"26ae2d2f-85af-4030-95bb-8ed57a365f63"],
Cell[13242, 356, 147, 2, 50, "Text",ExpressionUUID->"22c528c4-3d87-49e9-a18d-83fef8dae8f9"],
Cell[13392, 360, 1334, 41, 80, "Input",ExpressionUUID->"ada3ec5c-498e-448f-8deb-378ea7f5e66b"],
Cell[14729, 403, 127, 0, 50, "Text",ExpressionUUID->"6ad1aef1-9afa-49af-b94a-61864925ec22"],
Cell[14859, 405, 1604, 47, 105, "Input",ExpressionUUID->"7000802d-96fb-4825-916b-2085b5e17760"],
Cell[16466, 454, 177, 3, 50, "Text",ExpressionUUID->"09f8823e-2730-461e-812c-f38c4f6d0a66"],
Cell[16646, 459, 3941, 105, 380, "Input",ExpressionUUID->"753dabd7-17ad-4113-adce-38a9713cc26e"],
Cell[20590, 566, 1789, 61, 161, "Input",ExpressionUUID->"69e81774-6e3e-474b-b5ba-637400aaaead"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22416, 632, 168, 3, 65, "Subsubsection",ExpressionUUID->"efc26b90-79f7-4208-a4a6-02a8c803a80e"],
Cell[22587, 637, 5552, 168, 623, "Input",ExpressionUUID->"436607ac-c7f9-4238-93c8-ad57bdb793e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28176, 810, 163, 3, 65, "Subsubsection",ExpressionUUID->"53f758dc-895e-4917-afd3-395c7b8efab1"],
Cell[28342, 815, 1656, 47, 226, "Input",ExpressionUUID->"9661af4e-7d5d-4967-aead-81d52203af25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30035, 867, 161, 3, 65, "Subsubsection",ExpressionUUID->"df4b9752-f3bf-4966-84f1-623984955d4d"],
Cell[30199, 872, 164, 3, 50, "Text",ExpressionUUID->"8dfce273-483a-4106-85c0-e47b4526a89c"],
Cell[30366, 877, 3088, 92, 283, "Input",ExpressionUUID->"fd910b97-38e7-4df0-b6d7-226a075fc576"],
Cell[33457, 971, 1269, 28, 80, "Input",ExpressionUUID->"5408743e-40aa-4c18-919e-03257c3b12a0"],
Cell[34729, 1001, 784, 21, 63, "Input",ExpressionUUID->"095f2915-1b7b-4edc-87e0-582a0179f06f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35550, 1027, 186, 3, 65, "Subsubsection",ExpressionUUID->"fb3ac32e-cfb0-4eb8-969c-886241c5d71c"],
Cell[35739, 1032, 241, 4, 50, "Text",ExpressionUUID->"59e5cdd6-f6a1-4692-b832-9d570465aa58"],
Cell[35983, 1038, 358, 7, 44, "Input",ExpressionUUID->"136d5033-0844-4550-a68e-266c7a0e1839"],
Cell[36344, 1047, 1438, 39, 111, "Input",ExpressionUUID->"5d56ab3a-0df2-473f-8470-d2f3d1c9dadd"],
Cell[37785, 1088, 240, 5, 44, "Input",ExpressionUUID->"00718b1f-d2ce-4258-832e-30d1b97bdd0c"],
Cell[38028, 1095, 339, 7, 50, "Text",ExpressionUUID->"36db7c96-898c-4f12-9b27-70cfa5370dfb"],
Cell[38370, 1104, 2002, 52, 145, "Input",ExpressionUUID->"01bdebd3-d0d6-4e5f-ae02-8f2aa0bdbdc5"],
Cell[40375, 1158, 179, 3, 44, "Input",ExpressionUUID->"5cb87b11-288d-445d-ad4a-a617686a2937"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


